Charge collection efficiency in back-illuminated Charge-Coupled Devices

Low noise CCDs fully-depleted up to 675 micrometers have been identified as a unique tool for Dark Matter searches and low energy neutrino physics. The charge collection efficiency (CCE) for these detectors is a critical parameter for the performance of future experiments. We present here a new technique to characterize CCE in back-illuminated CCDs based on soft X-rays. This technique is used to characterize two different detector designs. The results demonstrate the importance of the backside processing for detection near threshold, showing that a recombination layer of a few microns significantly distorts the low energy spectrum. The studies demonstrate that the region of partial charge collection can be reduced to less than 1 micrometer thickness with adequate backside processing.

==> figs/c_efficiency.C <==
void c_efficiency()
{
//=========Macro generated from canvas: c_efficiency/
//=========  (Tue Jul  7 17:12:56 2020) by ROOT version 6.13/02
   TCanvas *c_efficiency = new TCanvas("c_efficiency", "",794,295,700,502);
   c_efficiency->Range(-4.625,-0.125,1.625,1.125);
   c_efficiency->SetFillColor(0);
   c_efficiency->SetBorderMode(0);
   c_efficiency->SetBorderSize(2);
   c_efficiency->SetGridx();
   c_efficiency->SetGridy();
   c_efficiency->SetFrameBorderMode(0);
   c_efficiency->SetFrameBorderMode(0);
   
   Double_t _fx1009[100] = {
   0.8553598,
   0.3892466,
   0.187845,
   0.08644547,
   0.01425656,
   -0.04927494,
   -0.1109648,
   -0.1489206,
   -0.2019667,
   -0.2372712,
   -0.285947,
   -0.3320218,
   -0.3688234,
   -0.4013999,
   -0.438938,
   -0.470595,
   -0.5047085,
   -0.5462502,
   -0.5752904,
   -0.6067833,
   -0.6374112,
   -0.6721346,
   -0.7035115,
   -0.7340267,
   -0.7694457,
   -0.8048169,
   -0.8376776,
   -0.884433,
   -0.9270144,
   -0.9711606,
   -1.004629,
   -1.042129,
   -1.064928,
   -1.107218,
   -1.132397,
   -1.159984,
   -1.181871,
   -1.215882,
   -1.236105,
   -1.26843,
   -1.294261,
   -1.321679,
   -1.349873,
   -1.365166,
   -1.386079,
   -1.41581,
   -1.439892,
   -1.471967,
   -1.501601,
   -1.535999,
   -1.567956,
   -1.594292,
   -1.621398,
   -1.64768,
   -1.679501,
   -1.71049,
   -1.74065,
   -1.77632,
   -1.805612,
   -1.83092,
   -1.860941,
   -1.890927,
   -1.920092,
   -1.944502,
   -1.97518,
   -2.012887,
   -2.045053,
   -2.079529,
   -2.105356,
   -2.13272,
   -2.16552,
   -2.20763,
   -2.240336,
   -2.262895,
   -2.302521,
   -2.328129,
   -2.359136,
   -2.392427,
   -2.417948,
   -2.444216,
   -2.481255,
   -2.514392,
   -2.546718,
   -2.572089,
   -2.599738,
   -2.631192,
   -2.662608,
   -2.688632,
   -2.730676,
   -2.775701,
   -2.813799,
   -2.858682,
   -2.9088,
   -2.945189,
   -2.98531,
   -3.029146,
   -3.06386,
   -3.109823,
   -3.149693,
   -3.201509};
   Double_t _fy1009[100] = {
   0.9549705,
   0.9456724,
   0.9363744,
   0.9270763,
   0.9177782,
   0.9084802,
   0.8991821,
   0.8898841,
   0.880586,
   0.8712879,
   0.8619899,
   0.8526918,
   0.8433937,
   0.8340957,
   0.8247976,
   0.8154996,
   0.8062015,
   0.7969034,
   0.7876054,
   0.7783073,
   0.7690093,
   0.7597112,
   0.7504131,
   0.7411151,
   0.731817,
   0.7225189,
   0.7132209,
   0.7039228,
   0.6946248,
   0.6853267,
   0.6760286,
   0.6667306,
   0.6574325,
   0.6481344,
   0.6388364,
   0.6295383,
   0.6202403,
   0.6109422,
   0.6016441,
   0.5923461,
   0.583048,
   0.57375,
   0.5644519,
   0.5551538,
   0.5458558,
   0.5365577,
   0.5272596,
   0.5179616,
   0.5086635,
   0.4993655,
   0.4900674,
   0.4807693,
   0.4714713,
   0.4621732,
   0.4528752,
   0.4435771,
   0.434279,
   0.424981,
   0.4156829,
   0.4063848,
   0.3970868,
   0.3877887,
   0.3784907,
   0.3691926,
   0.3598945,
   0.3505965,
   0.3412984,
   0.3320003,
   0.3227023,
   0.3134042,
   0.3041062,
   0.2948081,
   0.28551,
   0.276212,
   0.2669139,
   0.2576159,
   0.2483178,
   0.2390197,
   0.2297217,
   0.2204236,
   0.2111255,
   0.2018275,
   0.1925294,
   0.1832314,
   0.1739333,
   0.1646352,
   0.1553372,
   0.1460391,
   0.1367411,
   0.127443,
   0.1181449,
   0.1088469,
   0.0995488,
   0.09025074,
   0.08095268,
   0.07165462,
   0.06235656,
   0.0530585,
   0.04376043,
   0.03446237};
   Double_t _fex1009[100] = {
   0.03235173,
   0.01994417,
   0.01309094,
   0.00927897,
   0.007820387,
   0.007328131,
   0.007212759,
   0.005654637,
   0.006677267,
   0.005444502,
   0.006386299,
   0.006208004,
   0.005544751,
   0.005213696,
   0.005592437,
   0.005132849,
   0.005324701,
   0.005870902,
   0.004906422,
   0.005106257,
   0.005032733,
   0.005354947,
   0.005087453,
   0.005014221,
   0.005398255,
   0.005390977,
   0.005192988,
   0.006188117,
   0.005900857,
   0.00600316,
   0.005224132,
   0.005525639,
   0.004307198,
   0.005860435,
   0.004520442,
   0.004729162,
   0.004210754,
   0.005245028,
   0.004043414,
   0.005108361,
   0.00456451,
   0.004700083,
   0.004763581,
   0.003507621,
   0.004099973,
   0.004885502,
   0.004395071,
   0.005068851,
   0.004869539,
   0.005242694,
   0.005050324,
   0.004582538,
   0.004646651,
   0.004573215,
   0.005028879,
   0.004959747,
   0.004890112,
   0.005314298,
   0.00481339,
   0.004472014,
   0.004867723,
   0.004862157,
   0.004792414,
   0.004382546,
   0.004909916,
   0.005439288,
   0.005020847,
   0.005194475,
   0.004494057,
   0.00462342,
   0.005058411,
   0.005726565,
   0.005043993,
   0.004187627,
   0.005545092,
   0.004456022,
   0.00490016,
   0.005074162,
   0.004440777,
   0.00450305,
   0.005342951,
   0.005050604,
   0.004985372,
   0.004414737,
   0.004606197,
   0.004909808,
   0.004903926,
   0.00446125,
   0.005665155,
   0.005857495,
   0.00538438,
   0.005838978,
   0.006163891,
   0.005249199,
   0.005507413,
   0.005751741,
   0.005115449,
   0.005880503,
   0.005472974,
   0.006232433};
   Double_t _fey1009[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(100,_fx1009,_fy1009,_fex1009,_fey1009);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   
   TH1F *Graph_Graph_Graph_Graph_Graph1001100110051009 = new TH1F("Graph_Graph_Graph_Graph_Graph1001100110051009","",100,-4,1);
   Graph_Graph_Graph_Graph_Graph1001100110051009->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph1001100110051009->SetMaximum(1);
   Graph_Graph_Graph_Graph_Graph1001100110051009->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph1001100110051009->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph1001100110051009->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetXaxis()->SetTitle("depth (#mum)");
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetXaxis()->SetRange(1,100);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetYaxis()->SetTitle("#varepsilon(z)");
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetYaxis()->SetRange(1,1);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110051009->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph1001100110051009);
   
   gre->Draw("ap");
   
   Double_t _fx5[4] = {
   -10,
   10,
   10,
   -10};
   Double_t _fy5[4] = {
   0.8320493,
   0.8320493,
   2,
   2};
   TGraph *graph = new TGraph(4,_fx5,_fy5);
   graph->SetName("");
   graph->SetTitle("");

   ci = 1180;
   color = new TColor(ci, 0.6, 0.6, 0.8, " ", 0.3);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   
   TH1F *Graph_Graph_Graph_Graph_Graph1135 = new TH1F("Graph_Graph_Graph_Graph_Graph1135","",100,-12,12);
   Graph_Graph_Graph_Graph_Graph1135->SetMinimum(0.7152542);
   Graph_Graph_Graph_Graph_Graph1135->SetMaximum(2.116795);
   Graph_Graph_Graph_Graph_Graph1135->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph1135->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph1135->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph1135->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1135->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1135->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1135->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1135->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1135->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1135->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1135->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph_Graph_Graph1135->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1135->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1135->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1135->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1135->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph1135);
   
   graph->Draw("f");
   
   Double_t _fx1010[100] = {
   0.8553598,
   0.3892466,
   0.187845,
   0.08644547,
   0.01425656,
   -0.04927494,
   -0.1109648,
   -0.1489206,
   -0.2019667,
   -0.2372712,
   -0.285947,
   -0.3320218,
   -0.3688234,
   -0.4013999,
   -0.438938,
   -0.470595,
   -0.5047085,
   -0.5462502,
   -0.5752904,
   -0.6067833,
   -0.6374112,
   -0.6721346,
   -0.7035115,
   -0.7340267,
   -0.7694457,
   -0.8048169,
   -0.8376776,
   -0.884433,
   -0.9270144,
   -0.9711606,
   -1.004629,
   -1.042129,
   -1.064928,
   -1.107218,
   -1.132397,
   -1.159984,
   -1.181871,
   -1.215882,
   -1.236105,
   -1.26843,
   -1.294261,
   -1.321679,
   -1.349873,
   -1.365166,
   -1.386079,
   -1.41581,
   -1.439892,
   -1.471967,
   -1.501601,
   -1.535999,
   -1.567956,
   -1.594292,
   -1.621398,
   -1.64768,
   -1.679501,
   -1.71049,
   -1.74065,
   -1.77632,
   -1.805612,
   -1.83092,
   -1.860941,
   -1.890927,
   -1.920092,
   -1.944502,
   -1.97518,
   -2.012887,
   -2.045053,
   -2.079529,
   -2.105802,
   -2.133166,
   -2.16552,
   -2.20763,
   -2.240336,
   -2.262895,
   -2.302521,
   -2.328129,
   -2.359136,
   -2.392427,
   -2.417948,
   -2.444216,
   -2.481255,
   -2.514392,
   -2.546718,
   -2.572089,
   -2.599738,
   -2.631192,
   -2.662608,
   -2.688632,
   -2.730676,
   -2.775701,
   -2.813799,
   -2.858682,
   -2.9088,
   -2.945189,
   -2.98531,
   -3.029146,
   -3.06386,
   -3.109823,
   -3.149693,
   -3.201719};
   Double_t _fy1010[100] = {
   0.9549705,
   0.9456724,
   0.9363744,
   0.9270763,
   0.9177782,
   0.9084802,
   0.8991821,
   0.8898841,
   0.880586,
   0.8712879,
   0.8619899,
   0.8526918,
   0.8433937,
   0.8340957,
   0.8247976,
   0.8154996,
   0.8062015,
   0.7969034,
   0.7876054,
   0.7783073,
   0.7690093,
   0.7597112,
   0.7504131,
   0.7411151,
   0.731817,
   0.7225189,
   0.7132209,
   0.7039228,
   0.6946248,
   0.6853267,
   0.6760286,
   0.6667306,
   0.6574325,
   0.6481344,
   0.6388364,
   0.6295383,
   0.6202403,
   0.6109422,
   0.6016441,
   0.5923461,
   0.583048,
   0.57375,
   0.5644519,
   0.5551538,
   0.5458558,
   0.5365577,
   0.5272596,
   0.5179616,
   0.5086635,
   0.4993655,
   0.4900674,
   0.4807693,
   0.4714713,
   0.4621732,
   0.4528752,
   0.4435771,
   0.434279,
   0.424981,
   0.4156829,
   0.4063848,
   0.3970868,
   0.3877887,
   0.3784907,
   0.3691926,
   0.3598945,
   0.3505965,
   0.3412984,
   0.3320003,
   0.322832,
   0.3135426,
   0.3041062,
   0.2948081,
   0.28551,
   0.276212,
   0.2669139,
   0.2576159,
   0.2483178,
   0.2390197,
   0.2297217,
   0.2204236,
   0.2111255,
   0.2018275,
   0.1925294,
   0.1832314,
   0.1739333,
   0.1646352,
   0.1553372,
   0.1460391,
   0.1367411,
   0.127443,
   0.1181449,
   0.1088469,
   0.0995488,
   0.09025074,
   0.08095268,
   0.07165462,
   0.06235656,
   0.0530585,
   0.04376043,
   0.03493154};
   Double_t _fex1010[100] = {
   0.03235173,
   0.01994417,
   0.01309094,
   0.00927897,
   0.007820387,
   0.007328131,
   0.007212759,
   0.005654637,
   0.006677267,
   0.005444502,
   0.006386299,
   0.006208004,
   0.005544751,
   0.005213696,
   0.005592437,
   0.005132849,
   0.005324701,
   0.005870902,
   0.004906422,
   0.005106257,
   0.005032733,
   0.005354947,
   0.005087453,
   0.005014221,
   0.005398255,
   0.005390977,
   0.005192988,
   0.006188117,
   0.005900857,
   0.00600316,
   0.005224132,
   0.005525639,
   0.004307198,
   0.005860435,
   0.004520442,
   0.004729162,
   0.004210754,
   0.005245028,
   0.004043414,
   0.005108361,
   0.00456451,
   0.004700083,
   0.004763581,
   0.003507621,
   0.004099973,
   0.004885502,
   0.004395071,
   0.005068851,
   0.004869539,
   0.005242694,
   0.005050324,
   0.004582538,
   0.004646651,
   0.004573215,
   0.005028879,
   0.004959747,
   0.004890112,
   0.005314298,
   0.00481339,
   0.004472014,
   0.004867723,
   0.004862157,
   0.004792414,
   0.004382546,
   0.004909916,
   0.005439288,
   0.005020847,
   0.005194475,
   0.004494057,
   0.00462342,
   0.005058411,
   0.005726565,
   0.005043993,
   0.004187627,
   0.005545092,
   0.004456022,
   0.00490016,
   0.005074162,
   0.004440777,
   0.00450305,
   0.005342951,
   0.005050604,
   0.004985372,
   0.004414737,
   0.004606197,
   0.004909808,
   0.004903926,
   0.00446125,
   0.005665155,
   0.005857495,
   0.00538438,
   0.005838978,
   0.006163891,
   0.005249199,
   0.005507413,
   0.005751741,
   0.005115449,
   0.005880503,
   0.005472974,
   0.006232433};
   Double_t _fey1010[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(100,_fx1010,_fy1010,_fex1010,_fey1010);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010","",100,-4,1);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->SetMaximum(1);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetXaxis()->SetTitle("depth (#mum)");
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetYaxis()->SetTitle("#varepsilon(z)");
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph10011002100210061010);
   
   gre->Draw("p");
   
   Double_t _fx6[100] = {
   0.8544413,
   0.3881089,
   0.1871777,
   0.08510032,
   0.01310891,
   -0.0502865,
   -0.1115329,
   -0.1502149,
   -0.2028653,
   -0.2383238,
   -0.2866762,
   -0.3328796,
   -0.3694126,
   -0.4016475,
   -0.439255,
   -0.4704155,
   -0.5047994,
   -0.5456304,
   -0.5746418,
   -0.6058023,
   -0.6369627,
   -0.6713467,
   -0.7025071,
   -0.7325931,
   -0.7680516,
   -0.80351,
   -0.8368195,
   -0.8819484,
   -0.9238539,
   -0.9679083,
   -1.000143,
   -1.037751,
   -1.060315,
   -1.102221,
   -1.128009,
   -1.154871,
   -1.177436,
   -1.210745,
   -1.23116,
   -1.263395,
   -1.289183,
   -1.31712,
   -1.345057,
   -1.3601,
   -1.383596,
   -1.410602,
   -1.434241,
   -1.466476,
   -1.496562,
   -1.530946,
   -1.562106,
   -1.588968,
   -1.615831,
   -1.642693,
   -1.673854,
   -1.705014,
   -1.7351,
   -1.770559,
   -1.800645,
   -1.825358,
   -1.855444,
   -1.88553,
   -1.914542,
   -1.938181,
   -1.969341,
   -2.006948,
   -2.039183,
   -2.073567,
   -2.099355,
   -2.127292,
   -2.159527,
   -2.201433,
   -2.233668,
   -2.261103,
   -2.295989,
   -2.321777,
   -2.351862,
   -2.385172,
   -2.409885,
   -2.436748,
   -2.473281,
   -2.50659,
   -2.538825,
   -2.564613,
   -2.591476,
   -2.623711,
   -2.654871,
   -2.680659,
   -2.722564,
   -2.767693,
   -2.806375,
   -2.852077,
   -2.905229,
   -2.937464,
   -2.977221,
   -3.021275,
   -3.055659,
   -3.101862,
   -3.147564,
   -3.193195};
   Double_t _fy6[100] = {
   0.9548162,
   0.947153,
   0.9363345,
   0.9282206,
   0.9178528,
   0.9097389,
   0.8993711,
   0.8912572,
   0.8804386,
   0.8727754,
   0.8619569,
   0.8542937,
   0.8434752,
   0.8353613,
   0.8249935,
   0.8168796,
   0.8065118,
   0.7983979,
   0.7875793,
   0.7799161,
   0.7690976,
   0.7609837,
   0.7506159,
   0.742502,
   0.7321342,
   0.7240203,
   0.7132017,
   0.7055385,
   0.69472,
   0.6870568,
   0.6762383,
   0.6681244,
   0.6577566,
   0.6496427,
   0.6392749,
   0.631161,
   0.6203424,
   0.6126792,
   0.6018607,
   0.5941975,
   0.583379,
   0.5752651,
   0.5648973,
   0.5567834,
   0.5464437,
   0.5383016,
   0.5274831,
   0.5198199,
   0.5090014,
   0.5008875,
   0.4905197,
   0.4824058,
   0.472038,
   0.4639241,
   0.4535563,
   0.4458931,
   0.4350746,
   0.4274114,
   0.4165929,
   0.4084789,
   0.3981111,
   0.3899972,
   0.3796294,
   0.3715155,
   0.360697,
   0.3530338,
   0.3422153,
   0.3345521,
   0.3237335,
   0.3156196,
   0.3052518,
   0.2971379,
   0.2867701,
   0.281051,
   0.2678377,
   0.2601745,
   0.249356,
   0.241242,
   0.2308742,
   0.2227603,
   0.2123925,
   0.2042786,
   0.1939108,
   0.1857969,
   0.1749784,
   0.1673152,
   0.1564966,
   0.1483827,
   0.1380149,
   0.129901,
   0.1195332,
   0.1138535,
   0.1006008,
   0.09293761,
   0.08211905,
   0.07445591,
   0.06363735,
   0.05552343,
   0.0475053,
   0.03704172};
   graph = new TGraph(100,_fx6,_fy6);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   graph->SetMarkerColor(6);
   graph->SetMarkerStyle(21);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph_Graph_Graph2246 = new TH1F("Graph_Graph_Graph_Graph_Graph2246","",100,-3.598953,1.260297);
   Graph_Graph_Graph_Graph_Graph2246->SetMinimum(0.03101613);
   Graph_Graph_Graph_Graph_Graph2246->SetMaximum(1.047021);
   Graph_Graph_Graph_Graph_Graph2246->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph2246->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph2246->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph2246->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph2246->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph2246->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph2246->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph2246->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph2246->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph2246->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph2246->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph_Graph_Graph2246->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph2246->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph2246->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph2246->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph2246->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph2246);
   
   graph->Draw("p");
   
   Double_t _fx1011[10] = {
   -0.1188146,
   -0.2429414,
   -0.3664835,
   -0.5531597,
   -0.6020649,
   -0.6583094,
   -0.7030802,
   -0.7388968,
   -0.7836676,
   -0.8064766};
   Double_t _fy1011[10] = {
   0.8704427,
   0.7859148,
   0.701387,
   0.6168592,
   0.5323313,
   0.4482484,
   0.3633227,
   0.281051,
   0.1961253,
   0.1096921};
   Double_t _fex1011[10] = {
   0.03450327,
   0.02477841,
   0.02466189,
   0.03019272,
   0.01545533,
   0.01617676,
   0.01377446,
   0.01458587,
   0.01456157,
   0.01084275};
   Double_t _fey1011[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(10,_fx1011,_fy1011,_fex1011,_fey1011);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(4);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011","",100,-4,1);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->SetMaximum(1);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetXaxis()->SetTitle("depth (#mum)");
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetYaxis()->SetTitle("#varepsilon(z)");
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graphthin1002thin100310071011);
   
   gre->Draw("p ");
   
   Double_t _fx1012[10] = {
   -0.08920993,
   -0.1818705,
   -0.2460371,
   -0.3540975,
   -0.3849712,
   -0.4127887,
   -0.4255014,
   -0.4295708,
   -0.4523639,
   -0.4526769};
   Double_t _fy1012[10] = {
   0.8704427,
   0.7859148,
   0.701387,
   0.6168592,
   0.5323313,
   0.4478035,
   0.3633227,
   0.2787478,
   0.1961253,
   0.1096921};
   Double_t _fex1012[10] = {
   0.03463305,
   0.02497027,
   0.02502808,
   0.03069617,
   0.01570706,
   0.01649521,
   0.01416912,
   0.01499356,
   0.01493376,
   0.0111729};
   Double_t _fey1012[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(10,_fx1012,_fy1012,_fex1012,_fey1012);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(2);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(4);
   
   TH1F *Graph_Graph_Graph_Graph_Graphthin23100410081012 = new TH1F("Graph_Graph_Graph_Graph_Graphthin23100410081012","",100,-0.5047771,-0.01364959);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->SetMinimum(0.03361709);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->SetMaximum(0.9465177);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graphthin23100410081012->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graphthin23100410081012->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graphthin23100410081012);
   
   gre->Draw("P ");
   c_efficiency->Modified();
   c_efficiency->cd();
   c_efficiency->SetSelected(c_efficiency);
}


==> figs/efficiency_thick_ccd.C <==
void efficiency_thick_ccd()
{
//=========Macro generated from canvas: c_efficiency/
//=========  (Tue Jul  7 09:30:50 2020) by ROOT version 6.12/06
   TCanvas *c_efficiency = new TCanvas("c_efficiency", "",27,45,700,500);
   c_efficiency->Range(-4.625,-0.125,1.625,1.125);
   c_efficiency->SetFillColor(0);
   c_efficiency->SetBorderMode(0);
   c_efficiency->SetBorderSize(2);
   c_efficiency->SetGridx();
   c_efficiency->SetGridy();
   c_efficiency->SetFrameBorderMode(0);
   c_efficiency->SetFrameBorderMode(0);
   
   Double_t _fx1001[100] = {
   0.8553598,
   0.3892466,
   0.187845,
   0.08644547,
   0.01425656,
   -0.04927494,
   -0.1109648,
   -0.1489206,
   -0.2019667,
   -0.2372712,
   -0.285947,
   -0.3320218,
   -0.3688234,
   -0.4013999,
   -0.438938,
   -0.470595,
   -0.5047085,
   -0.5462502,
   -0.5752904,
   -0.6067833,
   -0.6374112,
   -0.6721346,
   -0.7035115,
   -0.7340267,
   -0.7694457,
   -0.8048169,
   -0.8376776,
   -0.884433,
   -0.9270144,
   -0.9711606,
   -1.004629,
   -1.042129,
   -1.064928,
   -1.107218,
   -1.132397,
   -1.159984,
   -1.181871,
   -1.215882,
   -1.236105,
   -1.26843,
   -1.294261,
   -1.321679,
   -1.349873,
   -1.365166,
   -1.386079,
   -1.41581,
   -1.439892,
   -1.471967,
   -1.501601,
   -1.535999,
   -1.567956,
   -1.594292,
   -1.621398,
   -1.64768,
   -1.679501,
   -1.71049,
   -1.74065,
   -1.77632,
   -1.805612,
   -1.83092,
   -1.860941,
   -1.890927,
   -1.920092,
   -1.944502,
   -1.97518,
   -2.012887,
   -2.045053,
   -2.079529,
   -2.105356,
   -2.13272,
   -2.16552,
   -2.20763,
   -2.240336,
   -2.262895,
   -2.302521,
   -2.328129,
   -2.359136,
   -2.392427,
   -2.417948,
   -2.444216,
   -2.481255,
   -2.514392,
   -2.546718,
   -2.572089,
   -2.599738,
   -2.631192,
   -2.662608,
   -2.688632,
   -2.730676,
   -2.775701,
   -2.813799,
   -2.858682,
   -2.9088,
   -2.945189,
   -2.98531,
   -3.029146,
   -3.06386,
   -3.109823,
   -3.149693,
   -3.201509};
   Double_t _fy1001[100] = {
   0.9549705,
   0.9456724,
   0.9363744,
   0.9270763,
   0.9177782,
   0.9084802,
   0.8991821,
   0.8898841,
   0.880586,
   0.8712879,
   0.8619899,
   0.8526918,
   0.8433937,
   0.8340957,
   0.8247976,
   0.8154996,
   0.8062015,
   0.7969034,
   0.7876054,
   0.7783073,
   0.7690093,
   0.7597112,
   0.7504131,
   0.7411151,
   0.731817,
   0.7225189,
   0.7132209,
   0.7039228,
   0.6946248,
   0.6853267,
   0.6760286,
   0.6667306,
   0.6574325,
   0.6481344,
   0.6388364,
   0.6295383,
   0.6202403,
   0.6109422,
   0.6016441,
   0.5923461,
   0.583048,
   0.57375,
   0.5644519,
   0.5551538,
   0.5458558,
   0.5365577,
   0.5272596,
   0.5179616,
   0.5086635,
   0.4993655,
   0.4900674,
   0.4807693,
   0.4714713,
   0.4621732,
   0.4528752,
   0.4435771,
   0.434279,
   0.424981,
   0.4156829,
   0.4063848,
   0.3970868,
   0.3877887,
   0.3784907,
   0.3691926,
   0.3598945,
   0.3505965,
   0.3412984,
   0.3320003,
   0.3227023,
   0.3134042,
   0.3041062,
   0.2948081,
   0.28551,
   0.276212,
   0.2669139,
   0.2576159,
   0.2483178,
   0.2390197,
   0.2297217,
   0.2204236,
   0.2111255,
   0.2018275,
   0.1925294,
   0.1832314,
   0.1739333,
   0.1646352,
   0.1553372,
   0.1460391,
   0.1367411,
   0.127443,
   0.1181449,
   0.1088469,
   0.0995488,
   0.09025074,
   0.08095268,
   0.07165462,
   0.06235656,
   0.0530585,
   0.04376043,
   0.03446237};
   Double_t _fex1001[100] = {
   0.03235173,
   0.01994417,
   0.01309094,
   0.00927897,
   0.007820387,
   0.007328131,
   0.007212759,
   0.005654637,
   0.006677267,
   0.005444502,
   0.006386299,
   0.006208004,
   0.005544751,
   0.005213696,
   0.005592437,
   0.005132849,
   0.005324701,
   0.005870902,
   0.004906422,
   0.005106257,
   0.005032733,
   0.005354947,
   0.005087453,
   0.005014221,
   0.005398255,
   0.005390977,
   0.005192988,
   0.006188117,
   0.005900857,
   0.00600316,
   0.005224132,
   0.005525639,
   0.004307198,
   0.005860435,
   0.004520442,
   0.004729162,
   0.004210754,
   0.005245028,
   0.004043414,
   0.005108361,
   0.00456451,
   0.004700083,
   0.004763581,
   0.003507621,
   0.004099973,
   0.004885502,
   0.004395071,
   0.005068851,
   0.004869539,
   0.005242694,
   0.005050324,
   0.004582538,
   0.004646651,
   0.004573215,
   0.005028879,
   0.004959747,
   0.004890112,
   0.005314298,
   0.00481339,
   0.004472014,
   0.004867723,
   0.004862157,
   0.004792414,
   0.004382546,
   0.004909916,
   0.005439288,
   0.005020847,
   0.005194475,
   0.004494057,
   0.00462342,
   0.005058411,
   0.005726565,
   0.005043993,
   0.004187627,
   0.005545092,
   0.004456022,
   0.00490016,
   0.005074162,
   0.004440777,
   0.00450305,
   0.005342951,
   0.005050604,
   0.004985372,
   0.004414737,
   0.004606197,
   0.004909808,
   0.004903926,
   0.00446125,
   0.005665155,
   0.005857495,
   0.00538438,
   0.005838978,
   0.006163891,
   0.005249199,
   0.005507413,
   0.005751741,
   0.005115449,
   0.005880503,
   0.005472974,
   0.006232433};
   Double_t _fey1001[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(100,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,-4,1);
   Graph_Graph1001->SetMinimum(0);
   Graph_Graph1001->SetMaximum(1);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1001->SetLineColor(ci);
   Graph_Graph1001->GetXaxis()->SetTitle("depth (#mum)");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("#varepsilon(z)");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("ap");
   
   Double_t _fx1[4] = {
   -10,
   10,
   10,
   -10};
   Double_t _fy1[4] = {
   0.8320493,
   0.8320493,
   2,
   2};
   TGraph *graph = new TGraph(4,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("");

   ci = 1180;
   color = new TColor(ci, 0.6, 0.6, 0.8, " ", 0.3);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,-12,12);
   Graph_Graph1->SetMinimum(0.7152542);
   Graph_Graph1->SetMaximum(2.116795);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("f");
   
   Double_t _fx1002[100] = {
   0.8553598,
   0.3892466,
   0.187845,
   0.08644547,
   0.01425656,
   -0.04927494,
   -0.1109648,
   -0.1489206,
   -0.2019667,
   -0.2372712,
   -0.285947,
   -0.3320218,
   -0.3688234,
   -0.4013999,
   -0.438938,
   -0.470595,
   -0.5047085,
   -0.5462502,
   -0.5752904,
   -0.6067833,
   -0.6374112,
   -0.6721346,
   -0.7035115,
   -0.7340267,
   -0.7694457,
   -0.8048169,
   -0.8376776,
   -0.884433,
   -0.9270144,
   -0.9711606,
   -1.004629,
   -1.042129,
   -1.064928,
   -1.107218,
   -1.132397,
   -1.159984,
   -1.181871,
   -1.215882,
   -1.236105,
   -1.26843,
   -1.294261,
   -1.321679,
   -1.349873,
   -1.365166,
   -1.386079,
   -1.41581,
   -1.439892,
   -1.471967,
   -1.501601,
   -1.535999,
   -1.567956,
   -1.594292,
   -1.621398,
   -1.64768,
   -1.679501,
   -1.71049,
   -1.74065,
   -1.77632,
   -1.805612,
   -1.83092,
   -1.860941,
   -1.890927,
   -1.920092,
   -1.944502,
   -1.97518,
   -2.012887,
   -2.045053,
   -2.079529,
   -2.105356,
   -2.13272,
   -2.16552,
   -2.20763,
   -2.240336,
   -2.262895,
   -2.302521,
   -2.328129,
   -2.359136,
   -2.392427,
   -2.417948,
   -2.444216,
   -2.481255,
   -2.514392,
   -2.546718,
   -2.572089,
   -2.599738,
   -2.631192,
   -2.662608,
   -2.688632,
   -2.730676,
   -2.775701,
   -2.813799,
   -2.858682,
   -2.9088,
   -2.945189,
   -2.98531,
   -3.029146,
   -3.06386,
   -3.109823,
   -3.149693,
   -3.201509};
   Double_t _fy1002[100] = {
   0.9549705,
   0.9456724,
   0.9363744,
   0.9270763,
   0.9177782,
   0.9084802,
   0.8991821,
   0.8898841,
   0.880586,
   0.8712879,
   0.8619899,
   0.8526918,
   0.8433937,
   0.8340957,
   0.8247976,
   0.8154996,
   0.8062015,
   0.7969034,
   0.7876054,
   0.7783073,
   0.7690093,
   0.7597112,
   0.7504131,
   0.7411151,
   0.731817,
   0.7225189,
   0.7132209,
   0.7039228,
   0.6946248,
   0.6853267,
   0.6760286,
   0.6667306,
   0.6574325,
   0.6481344,
   0.6388364,
   0.6295383,
   0.6202403,
   0.6109422,
   0.6016441,
   0.5923461,
   0.583048,
   0.57375,
   0.5644519,
   0.5551538,
   0.5458558,
   0.5365577,
   0.5272596,
   0.5179616,
   0.5086635,
   0.4993655,
   0.4900674,
   0.4807693,
   0.4714713,
   0.4621732,
   0.4528752,
   0.4435771,
   0.434279,
   0.424981,
   0.4156829,
   0.4063848,
   0.3970868,
   0.3877887,
   0.3784907,
   0.3691926,
   0.3598945,
   0.3505965,
   0.3412984,
   0.3320003,
   0.3227023,
   0.3134042,
   0.3041062,
   0.2948081,
   0.28551,
   0.276212,
   0.2669139,
   0.2576159,
   0.2483178,
   0.2390197,
   0.2297217,
   0.2204236,
   0.2111255,
   0.2018275,
   0.1925294,
   0.1832314,
   0.1739333,
   0.1646352,
   0.1553372,
   0.1460391,
   0.1367411,
   0.127443,
   0.1181449,
   0.1088469,
   0.0995488,
   0.09025074,
   0.08095268,
   0.07165462,
   0.06235656,
   0.0530585,
   0.04376043,
   0.03446237};
   Double_t _fex1002[100] = {
   0.03235173,
   0.01994417,
   0.01309094,
   0.00927897,
   0.007820387,
   0.007328131,
   0.007212759,
   0.005654637,
   0.006677267,
   0.005444502,
   0.006386299,
   0.006208004,
   0.005544751,
   0.005213696,
   0.005592437,
   0.005132849,
   0.005324701,
   0.005870902,
   0.004906422,
   0.005106257,
   0.005032733,
   0.005354947,
   0.005087453,
   0.005014221,
   0.005398255,
   0.005390977,
   0.005192988,
   0.006188117,
   0.005900857,
   0.00600316,
   0.005224132,
   0.005525639,
   0.004307198,
   0.005860435,
   0.004520442,
   0.004729162,
   0.004210754,
   0.005245028,
   0.004043414,
   0.005108361,
   0.00456451,
   0.004700083,
   0.004763581,
   0.003507621,
   0.004099973,
   0.004885502,
   0.004395071,
   0.005068851,
   0.004869539,
   0.005242694,
   0.005050324,
   0.004582538,
   0.004646651,
   0.004573215,
   0.005028879,
   0.004959747,
   0.004890112,
   0.005314298,
   0.00481339,
   0.004472014,
   0.004867723,
   0.004862157,
   0.004792414,
   0.004382546,
   0.004909916,
   0.005439288,
   0.005020847,
   0.005194475,
   0.004494057,
   0.00462342,
   0.005058411,
   0.005726565,
   0.005043993,
   0.004187627,
   0.005545092,
   0.004456022,
   0.00490016,
   0.005074162,
   0.004440777,
   0.00450305,
   0.005342951,
   0.005050604,
   0.004985372,
   0.004414737,
   0.004606197,
   0.004909808,
   0.004903926,
   0.00446125,
   0.005665155,
   0.005857495,
   0.00538438,
   0.005838978,
   0.006163891,
   0.005249199,
   0.005507413,
   0.005751741,
   0.005115449,
   0.005880503,
   0.005472974,
   0.006232433};
   Double_t _fey1002[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(100,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   
   TH1F *Graph_Graph_Graph10011002 = new TH1F("Graph_Graph_Graph10011002","",100,-4,1);
   Graph_Graph_Graph10011002->SetMinimum(0);
   Graph_Graph_Graph10011002->SetMaximum(1);
   Graph_Graph_Graph10011002->SetDirectory(0);
   Graph_Graph_Graph10011002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph10011002->SetLineColor(ci);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitle("depth (#mum)");
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitle("#varepsilon(z)");
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph10011002);
   
   gre->Draw("p");
   
   Double_t _fx2[100] = {
   0.8553598,
   0.3892466,
   0.187845,
   0.08644547,
   0.01425656,
   -0.04927494,
   -0.1109648,
   -0.1489206,
   -0.2019667,
   -0.2372712,
   -0.2857266,
   -0.3318018,
   -0.3686038,
   -0.4009611,
   -0.4384998,
   -0.4699386,
   -0.5038343,
   -0.5449411,
   -0.5737647,
   -0.6050418,
   -0.6354542,
   -0.6701803,
   -0.7015595,
   -0.7320769,
   -0.7674986,
   -0.8028724,
   -0.8355197,
   -0.8814173,
   -0.9233584,
   -0.9664372,
   -0.9994831,
   -1.036776,
   -1.059366,
   -1.101665,
   -1.126849,
   -1.154229,
   -1.175908,
   -1.209926,
   -1.230154,
   -1.262486,
   -1.288323,
   -1.315747,
   -1.343948,
   -1.359244,
   -1.37995,
   -1.409477,
   -1.433565,
   -1.465647,
   -1.495078,
   -1.529485,
   -1.56145,
   -1.587792,
   -1.614905,
   -1.641193,
   -1.673023,
   -1.704019,
   -1.734186,
   -1.769865,
   -1.799165,
   -1.824478,
   -1.854507,
   -1.884294,
   -1.913258,
   -1.937675,
   -1.968361,
   -2.006078,
   -2.038252,
   -2.072737,
   -2.09857,
   -2.125942,
   -2.15875,
   -2.200462,
   -2.233177,
   -2.255742,
   -2.295378,
   -2.320993,
   -2.352009,
   -2.385309,
   -2.410633,
   -2.436909,
   -2.473958,
   -2.507104,
   -2.539439,
   -2.564817,
   -2.592474,
   -2.623937,
   -2.655362,
   -2.681393,
   -2.723448,
   -2.768486,
   -2.806594,
   -2.851489,
   -2.901621,
   -2.93802,
   -2.977953,
   -3.021801,
   -3.056525,
   -3.102501,
   -3.142382,
   -3.194015};
   Double_t _fy2[100] = {
   0.9549705,
   0.9456724,
   0.9363744,
   0.9270763,
   0.9177782,
   0.9084802,
   0.8991821,
   0.8898841,
   0.880586,
   0.8712879,
   0.8619899,
   0.8526918,
   0.8433937,
   0.8340957,
   0.8247976,
   0.8154996,
   0.8062015,
   0.7969034,
   0.7876054,
   0.7783073,
   0.7690093,
   0.7597112,
   0.7504131,
   0.7411151,
   0.731817,
   0.7225189,
   0.7132209,
   0.7039228,
   0.6946248,
   0.6853267,
   0.6760286,
   0.6667306,
   0.6574325,
   0.6481344,
   0.6388364,
   0.6295383,
   0.6202403,
   0.6109422,
   0.6016441,
   0.5923461,
   0.583048,
   0.57375,
   0.5644519,
   0.5551538,
   0.5458558,
   0.5365577,
   0.5272596,
   0.5179616,
   0.5086635,
   0.4993655,
   0.4900674,
   0.4807693,
   0.4714713,
   0.4621732,
   0.4528752,
   0.4435771,
   0.434279,
   0.424981,
   0.4156829,
   0.4063848,
   0.3970868,
   0.3877887,
   0.3784907,
   0.3691926,
   0.3598945,
   0.3505965,
   0.3412984,
   0.3320003,
   0.3227023,
   0.3134042,
   0.3041062,
   0.2948081,
   0.28551,
   0.276212,
   0.2669139,
   0.2576159,
   0.2483178,
   0.2390197,
   0.2297217,
   0.2204236,
   0.2111255,
   0.2018275,
   0.1925294,
   0.1832314,
   0.1739333,
   0.1646352,
   0.1553372,
   0.1460391,
   0.1367411,
   0.127443,
   0.1181449,
   0.1088469,
   0.0995488,
   0.09025074,
   0.08095268,
   0.07165462,
   0.06235656,
   0.0530585,
   0.04376043,
   0.03446237};
   graph = new TGraph(100,_fx2,_fy2);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(4);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","",100,-3.598953,1.260297);
   Graph_Graph2->SetMinimum(0.03101613);
   Graph_Graph2->SetMaximum(1.047021);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("p");
   c_efficiency->Modified();
   c_efficiency->cd();
   c_efficiency->SetSelected(c_efficiency);
}


==> figs/efficiency_thin_ccd.C <==
void efficiency_thin_ccd()
{
//=========Macro generated from canvas: c_efficiency/
//=========  (Tue Jul  7 09:25:45 2020) by ROOT version 6.12/06
   TCanvas *c_efficiency = new TCanvas("c_efficiency", "",411,139,700,500);
   c_efficiency->Range(-4.625,-0.125,1.625,1.125);
   c_efficiency->SetFillColor(0);
   c_efficiency->SetBorderMode(0);
   c_efficiency->SetBorderSize(2);
   c_efficiency->SetGridx();
   c_efficiency->SetGridy();
   c_efficiency->SetFrameBorderMode(0);
   c_efficiency->SetFrameBorderMode(0);
   
   Double_t _fx1001[10] = {
   -0.1188146,
   -0.2429414,
   -0.3664835,
   -0.5531597,
   -0.6020649,
   -0.6557555,
   -0.6947343,
   -0.7385163,
   -0.7822253,
   -0.8064766};
   Double_t _fy1001[10] = {
   0.8704427,
   0.7859148,
   0.701387,
   0.6168592,
   0.5323313,
   0.4478035,
   0.3632756,
   0.2787478,
   0.19422,
   0.1096921};
   Double_t _fex1001[10] = {
   0.03450327,
   0.02477841,
   0.02466189,
   0.03019272,
   0.01545533,
   0.01617676,
   0.01377446,
   0.01458587,
   0.01456157,
   0.01084275};
   Double_t _fey1001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(10,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(3);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,-4,1);
   Graph_Graph1001->SetMinimum(0);
   Graph_Graph1001->SetMaximum(1);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1001->SetLineColor(ci);
   Graph_Graph1001->GetXaxis()->SetTitle("depth (#mum)");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("#varepsilon(z)");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("app");
   
   Double_t _fx1[4] = {
   -10,
   10,
   10,
   -10};
   Double_t _fy1[4] = {
   0.8320493,
   0.8320493,
   2,
   2};
   TGraph *graph = new TGraph(4,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("");

   ci = 1180;
   color = new TColor(ci, 0.6, 0.6, 0.8, " ", 0.3);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,-12,12);
   Graph_Graph1->SetMinimum(0.7152542);
   Graph_Graph1->SetMaximum(2.116795);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("f");
   
   Double_t _fx1002[10] = {
   -0.1188146,
   -0.2429414,
   -0.3664835,
   -0.5531597,
   -0.6020649,
   -0.6557555,
   -0.6947343,
   -0.7385163,
   -0.7822253,
   -0.8064766};
   Double_t _fy1002[10] = {
   0.8704427,
   0.7859148,
   0.701387,
   0.6168592,
   0.5323313,
   0.4478035,
   0.3632756,
   0.2787478,
   0.19422,
   0.1096921};
   Double_t _fex1002[10] = {
   0.03450327,
   0.02477841,
   0.02466189,
   0.03019272,
   0.01545533,
   0.01617676,
   0.01377446,
   0.01458587,
   0.01456157,
   0.01084275};
   Double_t _fey1002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(10,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(3);
   
   TH1F *Graph_Graph_Graph10011002 = new TH1F("Graph_Graph_Graph10011002","",100,-4,1);
   Graph_Graph_Graph10011002->SetMinimum(0);
   Graph_Graph_Graph10011002->SetMaximum(1);
   Graph_Graph_Graph10011002->SetDirectory(0);
   Graph_Graph_Graph10011002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph10011002->SetLineColor(ci);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitle("depth (#mum)");
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitle("#varepsilon(z)");
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph10011002);
   
   gre->Draw("p");
   
   Double_t _fx1003[10] = {
   -0.08920993,
   -0.1818705,
   -0.2460371,
   -0.3540975,
   -0.3849712,
   -0.4127887,
   -0.4187211,
   -0.4295708,
   -0.4475132,
   -0.4526769};
   Double_t _fy1003[10] = {
   0.8704427,
   0.7859148,
   0.701387,
   0.6168592,
   0.5323313,
   0.4478035,
   0.3632756,
   0.2787478,
   0.19422,
   0.1096921};
   Double_t _fex1003[10] = {
   0.03463305,
   0.02497027,
   0.02502808,
   0.03069617,
   0.01570706,
   0.01649521,
   0.01416912,
   0.01499356,
   0.01493376,
   0.0111729};
   Double_t _fey1003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(10,_fx1003,_fy1003,_fex1003,_fey1003);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff00ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(4);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","",100,-0.5047771,-0.01364959);
   Graph_Graph1003->SetMinimum(0.03361709);
   Graph_Graph1003->SetMaximum(0.9465177);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1003->SetLineColor(ci);
   Graph_Graph1003->GetXaxis()->SetLabelFont(42);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1003->GetXaxis()->SetTitleFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1003->GetYaxis()->SetTitleFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1003);
   
   gre->Draw("p");
   c_efficiency->Modified();
   c_efficiency->cd();
   c_efficiency->SetSelected(c_efficiency);
}


==> figs/spectrum_thick_ccd_bin_five_times_larger.C <==
void spectrum_thick_ccd_bin_five_times_larger()
{
//=========Macro generated from canvas: c_measured_spec/
//=========  (Tue Jul  7 18:14:55 2020) by ROOT version 6.12/06
   TCanvas *c_measured_spec = new TCanvas("c_measured_spec", "",34,45,700,500);
   c_measured_spec->Range(-188.0227,-5.587371,2092.204,0.2863413);
   c_measured_spec->SetFillColor(0);
   c_measured_spec->SetBorderMode(0);
   c_measured_spec->SetBorderSize(2);
   c_measured_spec->SetLogy();
   c_measured_spec->SetFrameBorderMode(0);
   c_measured_spec->SetFrameBorderMode(0);
   
   TH1F *hExp_qf__1 = new TH1F("hExp_qf__1","",100,40,1864.181);
   hExp_qf__1->SetBinContent(3,0.002994015);
   hExp_qf__1->SetBinContent(4,0.003218567);
   hExp_qf__1->SetBinContent(5,0.002245512);
   hExp_qf__1->SetBinContent(6,0.002769464);
   hExp_qf__1->SetBinContent(7,0.002582338);
   hExp_qf__1->SetBinContent(8,0.002320362);
   hExp_qf__1->SetBinContent(9,0.002994015);
   hExp_qf__1->SetBinContent(10,0.002732039);
   hExp_qf__1->SetBinContent(11,0.002507488);
   hExp_qf__1->SetBinContent(12,0.002507488);
   hExp_qf__1->SetBinContent(13,0.001983535);
   hExp_qf__1->SetBinContent(14,0.001908685);
   hExp_qf__1->SetBinContent(15,0.00202096);
   hExp_qf__1->SetBinContent(16,0.001796409);
   hExp_qf__1->SetBinContent(17,0.001646708);
   hExp_qf__1->SetBinContent(18,0.00202096);
   hExp_qf__1->SetBinContent(19,0.002170661);
   hExp_qf__1->SetBinContent(20,0.001534433);
   hExp_qf__1->SetBinContent(21,0.001758984);
   hExp_qf__1->SetBinContent(22,0.002095811);
   hExp_qf__1->SetBinContent(23,0.001609283);
   hExp_qf__1->SetBinContent(24,0.001721559);
   hExp_qf__1->SetBinContent(25,0.002095811);
   hExp_qf__1->SetBinContent(26,0.002470063);
   hExp_qf__1->SetBinContent(27,0.001796409);
   hExp_qf__1->SetBinContent(28,0.001609283);
   hExp_qf__1->SetBinContent(29,0.00194611);
   hExp_qf__1->SetBinContent(30,0.00187126);
   hExp_qf__1->SetBinContent(31,0.002282937);
   hExp_qf__1->SetBinContent(32,0.001497008);
   hExp_qf__1->SetBinContent(33,0.001609283);
   hExp_qf__1->SetBinContent(34,0.00202096);
   hExp_qf__1->SetBinContent(35,0.001497008);
   hExp_qf__1->SetBinContent(36,0.001609283);
   hExp_qf__1->SetBinContent(37,0.002245512);
   hExp_qf__1->SetBinContent(38,0.001833834);
   hExp_qf__1->SetBinContent(39,0.001609283);
   hExp_qf__1->SetBinContent(40,0.001983535);
   hExp_qf__1->SetBinContent(41,0.001497008);
   hExp_qf__1->SetBinContent(42,0.001571858);
   hExp_qf__1->SetBinContent(43,0.00194611);
   hExp_qf__1->SetBinContent(44,0.001646708);
   hExp_qf__1->SetBinContent(45,0.002095811);
   hExp_qf__1->SetBinContent(46,0.001534433);
   hExp_qf__1->SetBinContent(47,0.001571858);
   hExp_qf__1->SetBinContent(48,0.0008982046);
   hExp_qf__1->SetBinContent(49,0.001609283);
   hExp_qf__1->SetBinContent(50,0.001422157);
   hExp_qf__1->SetBinContent(51,0.001833834);
   hExp_qf__1->SetBinContent(52,0.001384732);
   hExp_qf__1->SetBinContent(53,0.00187126);
   hExp_qf__1->SetBinContent(54,0.001347307);
   hExp_qf__1->SetBinContent(55,0.001534433);
   hExp_qf__1->SetBinContent(56,0.002133236);
   hExp_qf__1->SetBinContent(57,0.001571858);
   hExp_qf__1->SetBinContent(58,0.002133236);
   hExp_qf__1->SetBinContent(59,0.00194611);
   hExp_qf__1->SetBinContent(60,0.002732039);
   hExp_qf__1->SetBinContent(61,0.002694614);
   hExp_qf__1->SetBinContent(62,0.001796409);
   hExp_qf__1->SetBinContent(63,0.002058386);
   hExp_qf__1->SetBinContent(64,0.001758984);
   hExp_qf__1->SetBinContent(65,0.001796409);
   hExp_qf__1->SetBinContent(66,0.001983535);
   hExp_qf__1->SetBinContent(67,0.001684134);
   hExp_qf__1->SetBinContent(68,0.001721559);
   hExp_qf__1->SetBinContent(69,0.002320362);
   hExp_qf__1->SetBinContent(70,0.001833834);
   hExp_qf__1->SetBinContent(71,0.00187126);
   hExp_qf__1->SetBinContent(72,0.002058386);
   hExp_qf__1->SetBinContent(73,0.001983535);
   hExp_qf__1->SetBinContent(74,0.002769464);
   hExp_qf__1->SetBinContent(75,0.002170661);
   hExp_qf__1->SetBinContent(76,0.002844315);
   hExp_qf__1->SetBinContent(77,0.002582338);
   hExp_qf__1->SetBinContent(78,0.003742519);
   hExp_qf__1->SetBinContent(79,0.003592819);
   hExp_qf__1->SetBinContent(80,0.006100306);
   hExp_qf__1->SetBinContent(81,0.0145584);
   hExp_qf__1->SetBinContent(82,0.04532191);
   hExp_qf__1->SetBinContent(83,0.1266843);
   hExp_qf__1->SetBinContent(84,0.2379119);
   hExp_qf__1->SetBinContent(85,0.2772084);
   hExp_qf__1->SetBinContent(86,0.1861529);
   hExp_qf__1->SetBinContent(87,0.08315878);
   hExp_qf__1->SetBinContent(88,0.02357787);
   hExp_qf__1->SetBinContent(89,0.008196117);
   hExp_qf__1->SetBinContent(90,0.007035936);
   hExp_qf__1->SetBinContent(91,0.01377247);
   hExp_qf__1->SetBinContent(92,0.0295659);
   hExp_qf__1->SetBinContent(93,0.04165424);
   hExp_qf__1->SetBinContent(94,0.03379495);
   hExp_qf__1->SetBinContent(95,0.01919912);
   hExp_qf__1->SetBinContent(96,0.006212582);
   hExp_qf__1->SetBinContent(97,0.001796409);
   hExp_qf__1->SetBinContent(98,0.0008233542);
   hExp_qf__1->SetBinContent(99,0.0003368267);
   hExp_qf__1->SetBinError(3,0.0003347411);
   hExp_qf__1->SetBinError(4,0.000347067);
   hExp_qf__1->SetBinError(5,0.0002898943);
   hExp_qf__1->SetBinError(6,0.0003219437);
   hExp_qf__1->SetBinError(7,0.000310877);
   hExp_qf__1->SetBinError(8,0.0002946863);
   hExp_qf__1->SetBinError(9,0.0003347411);
   hExp_qf__1->SetBinError(10,0.000319761);
   hExp_qf__1->SetBinError(11,0.0003063384);
   hExp_qf__1->SetBinError(12,0.0003063384);
   hExp_qf__1->SetBinError(13,0.0002724595);
   hExp_qf__1->SetBinError(14,0.0002672693);
   hExp_qf__1->SetBinError(15,0.0002750179);
   hExp_qf__1->SetBinError(16,0.0002592893);
   hExp_qf__1->SetBinError(17,0.0002482506);
   hExp_qf__1->SetBinError(18,0.0002750179);
   hExp_qf__1->SetBinError(19,0.0002850218);
   hExp_qf__1->SetBinError(20,0.0002396382);
   hExp_qf__1->SetBinError(21,0.0002565742);
   hExp_qf__1->SetBinError(22,0.0002800645);
   hExp_qf__1->SetBinError(23,0.0002454134);
   hExp_qf__1->SetBinError(24,0.00025383);
   hExp_qf__1->SetBinError(25,0.0002800645);
   hExp_qf__1->SetBinError(26,0.0003040437);
   hExp_qf__1->SetBinError(27,0.0002592893);
   hExp_qf__1->SetBinError(28,0.0002454134);
   hExp_qf__1->SetBinError(29,0.0002698769);
   hExp_qf__1->SetBinError(30,0.0002646361);
   hExp_qf__1->SetBinError(31,0.0002923001);
   hExp_qf__1->SetBinError(32,0.0002366977);
   hExp_qf__1->SetBinError(33,0.0002454134);
   hExp_qf__1->SetBinError(34,0.0002750179);
   hExp_qf__1->SetBinError(35,0.0002366977);
   hExp_qf__1->SetBinError(36,0.0002454134);
   hExp_qf__1->SetBinError(37,0.0002898943);
   hExp_qf__1->SetBinError(38,0.0002619763);
   hExp_qf__1->SetBinError(39,0.0002454134);
   hExp_qf__1->SetBinError(40,0.0002724595);
   hExp_qf__1->SetBinError(41,0.0002366977);
   hExp_qf__1->SetBinError(42,0.000242543);
   hExp_qf__1->SetBinError(43,0.0002698769);
   hExp_qf__1->SetBinError(44,0.0002482506);
   hExp_qf__1->SetBinError(45,0.0002800645);
   hExp_qf__1->SetBinError(46,0.0002396382);
   hExp_qf__1->SetBinError(47,0.000242543);
   hExp_qf__1->SetBinError(48,0.0001833452);
   hExp_qf__1->SetBinError(49,0.0002454134);
   hExp_qf__1->SetBinError(50,0.0002307044);
   hExp_qf__1->SetBinError(51,0.0002619763);
   hExp_qf__1->SetBinError(52,0.0002276486);
   hExp_qf__1->SetBinError(53,0.0002646361);
   hExp_qf__1->SetBinError(54,0.0002245512);
   hExp_qf__1->SetBinError(55,0.0002396382);
   hExp_qf__1->SetBinError(56,0.000282554);
   hExp_qf__1->SetBinError(57,0.000242543);
   hExp_qf__1->SetBinError(58,0.000282554);
   hExp_qf__1->SetBinError(59,0.0002698769);
   hExp_qf__1->SetBinError(60,0.000319761);
   hExp_qf__1->SetBinError(61,0.0003175633);
   hExp_qf__1->SetBinError(62,0.0002592893);
   hExp_qf__1->SetBinError(63,0.0002775527);
   hExp_qf__1->SetBinError(64,0.0002565742);
   hExp_qf__1->SetBinError(65,0.0002592893);
   hExp_qf__1->SetBinError(66,0.0002724595);
   hExp_qf__1->SetBinError(67,0.0002510558);
   hExp_qf__1->SetBinError(68,0.00025383);
   hExp_qf__1->SetBinError(69,0.0002946863);
   hExp_qf__1->SetBinError(70,0.0002619763);
   hExp_qf__1->SetBinError(71,0.0002646361);
   hExp_qf__1->SetBinError(72,0.0002775527);
   hExp_qf__1->SetBinError(73,0.0002724595);
   hExp_qf__1->SetBinError(74,0.0003219437);
   hExp_qf__1->SetBinError(75,0.0002850218);
   hExp_qf__1->SetBinError(76,0.0003262653);
   hExp_qf__1->SetBinError(77,0.000310877);
   hExp_qf__1->SetBinError(78,0.0003742519);
   hExp_qf__1->SetBinError(79,0.0003666905);
   hExp_qf__1->SetBinError(80,0.0004778129);
   hExp_qf__1->SetBinError(81,0.0007381402);
   hExp_qf__1->SetBinError(82,0.001302375);
   hExp_qf__1->SetBinError(83,0.002177426);
   hExp_qf__1->SetBinError(84,0.00298394);
   hExp_qf__1->SetBinError(85,0.003220959);
   hExp_qf__1->SetBinError(86,0.002639471);
   hExp_qf__1->SetBinError(87,0.001764152);
   hExp_qf__1->SetBinError(88,0.0009393649);
   hExp_qf__1->SetBinError(89,0.0005538423);
   hExp_qf__1->SetBinError(90,0.0005131484);
   hExp_qf__1->SetBinError(91,0.0007179397);
   hExp_qf__1->SetBinError(92,0.001051908);
   hExp_qf__1->SetBinError(93,0.001248566);
   hExp_qf__1->SetBinError(94,0.001124625);
   hExp_qf__1->SetBinError(95,0.000847662);
   hExp_qf__1->SetBinError(96,0.0004821899);
   hExp_qf__1->SetBinError(97,0.0002592893);
   hExp_qf__1->SetBinError(98,0.0001755397);
   hExp_qf__1->SetBinError(99,0.0001122756);
   hExp_qf__1->SetMinimum(1e-05);
   hExp_qf__1->SetMaximum(0.5);
   hExp_qf__1->SetEntries(100);
   hExp_qf__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   hExp_qf__1->SetLineColor(ci);
   hExp_qf__1->GetXaxis()->SetTitle("q_{f} (e-)");
   hExp_qf__1->GetXaxis()->SetLabelFont(42);
   hExp_qf__1->GetXaxis()->SetLabelSize(0.035);
   hExp_qf__1->GetXaxis()->SetTitleSize(0.035);
   hExp_qf__1->GetXaxis()->SetTitleFont(42);
   hExp_qf__1->GetYaxis()->SetTitle("event spectrum");
   hExp_qf__1->GetYaxis()->SetLabelFont(42);
   hExp_qf__1->GetYaxis()->SetLabelSize(0.035);
   hExp_qf__1->GetYaxis()->SetTitleSize(0.035);
   hExp_qf__1->GetYaxis()->SetTitleOffset(0);
   hExp_qf__1->GetYaxis()->SetTitleFont(42);
   hExp_qf__1->GetZaxis()->SetLabelFont(42);
   hExp_qf__1->GetZaxis()->SetLabelSize(0.035);
   hExp_qf__1->GetZaxis()->SetTitleSize(0.035);
   hExp_qf__1->GetZaxis()->SetTitleFont(42);
   hExp_qf__1->Draw("HIST");
   
   TH1F *hSim_qf__2 = new TH1F("hSim_qf__2","hSim_qf",100,40,1864.181);
   hSim_qf__2->SetBinContent(3,5.839244e-05);
   hSim_qf__2->SetBinContent(4,5.839244e-05);
   hSim_qf__2->SetBinContent(5,5.839244e-05);
   hSim_qf__2->SetBinContent(6,9.732074e-06);
   hSim_qf__2->SetBinContent(7,2.919622e-05);
   hSim_qf__2->SetBinContent(8,3.89283e-05);
   hSim_qf__2->SetBinContent(9,2.919622e-05);
   hSim_qf__2->SetBinContent(10,3.89283e-05);
   hSim_qf__2->SetBinContent(11,3.89283e-05);
   hSim_qf__2->SetBinContent(12,2.919622e-05);
   hSim_qf__2->SetBinContent(13,1.946415e-05);
   hSim_qf__2->SetBinContent(14,5.839244e-05);
   hSim_qf__2->SetBinContent(15,2.919622e-05);
   hSim_qf__2->SetBinContent(16,4.866037e-05);
   hSim_qf__2->SetBinContent(17,2.919622e-05);
   hSim_qf__2->SetBinContent(18,7.78566e-05);
   hSim_qf__2->SetBinContent(19,2.919622e-05);
   hSim_qf__2->SetBinContent(20,3.89283e-05);
   hSim_qf__2->SetBinContent(21,1.946415e-05);
   hSim_qf__2->SetBinContent(22,8.758867e-05);
   hSim_qf__2->SetBinContent(23,7.78566e-05);
   hSim_qf__2->SetBinContent(24,0.000126517);
   hSim_qf__2->SetBinContent(25,0.0002433019);
   hSim_qf__2->SetBinContent(26,0.0001751773);
   hSim_qf__2->SetBinContent(27,0.0001167849);
   hSim_qf__2->SetBinContent(28,4.866037e-05);
   hSim_qf__2->SetBinContent(29,7.78566e-05);
   hSim_qf__2->SetBinContent(30,6.812452e-05);
   hSim_qf__2->SetBinContent(31,7.78566e-05);
   hSim_qf__2->SetBinContent(32,6.812452e-05);
   hSim_qf__2->SetBinContent(33,6.812452e-05);
   hSim_qf__2->SetBinContent(34,8.758867e-05);
   hSim_qf__2->SetBinContent(35,3.89283e-05);
   hSim_qf__2->SetBinContent(36,8.758867e-05);
   hSim_qf__2->SetBinContent(37,8.758867e-05);
   hSim_qf__2->SetBinContent(38,0.0001167849);
   hSim_qf__2->SetBinContent(39,5.839244e-05);
   hSim_qf__2->SetBinContent(40,9.732074e-05);
   hSim_qf__2->SetBinContent(41,1.946415e-05);
   hSim_qf__2->SetBinContent(42,6.812452e-05);
   hSim_qf__2->SetBinContent(43,8.758867e-05);
   hSim_qf__2->SetBinContent(44,8.758867e-05);
   hSim_qf__2->SetBinContent(45,6.812452e-05);
   hSim_qf__2->SetBinContent(46,5.839244e-05);
   hSim_qf__2->SetBinContent(47,8.758867e-05);
   hSim_qf__2->SetBinContent(48,5.839244e-05);
   hSim_qf__2->SetBinContent(49,7.78566e-05);
   hSim_qf__2->SetBinContent(50,0.0001167849);
   hSim_qf__2->SetBinContent(51,2.919622e-05);
   hSim_qf__2->SetBinContent(52,5.839244e-05);
   hSim_qf__2->SetBinContent(53,6.812452e-05);
   hSim_qf__2->SetBinContent(54,4.866037e-05);
   hSim_qf__2->SetBinContent(55,7.78566e-05);
   hSim_qf__2->SetBinContent(56,3.89283e-05);
   hSim_qf__2->SetBinContent(57,0.000136249);
   hSim_qf__2->SetBinContent(58,0.0003795509);
   hSim_qf__2->SetBinContent(59,0.0009732074);
   hSim_qf__2->SetBinContent(60,0.001304098);
   hSim_qf__2->SetBinContent(61,0.001148385);
   hSim_qf__2->SetBinContent(62,0.0004087471);
   hSim_qf__2->SetBinContent(63,7.78566e-05);
   hSim_qf__2->SetBinContent(64,9.732074e-05);
   hSim_qf__2->SetBinContent(65,3.89283e-05);
   hSim_qf__2->SetBinContent(66,4.866037e-05);
   hSim_qf__2->SetBinContent(67,0.0001557132);
   hSim_qf__2->SetBinContent(68,0.0002238377);
   hSim_qf__2->SetBinContent(69,0.0001459811);
   hSim_qf__2->SetBinContent(70,0.0001946415);
   hSim_qf__2->SetBinContent(71,5.839244e-05);
   hSim_qf__2->SetBinContent(72,4.866037e-05);
   hSim_qf__2->SetBinContent(73,3.89283e-05);
   hSim_qf__2->SetBinContent(74,7.78566e-05);
   hSim_qf__2->SetBinContent(75,6.812452e-05);
   hSim_qf__2->SetBinContent(76,6.812452e-05);
   hSim_qf__2->SetBinContent(77,3.89283e-05);
   hSim_qf__2->SetBinContent(78,5.839244e-05);
   hSim_qf__2->SetBinContent(79,0.000126517);
   hSim_qf__2->SetBinContent(80,0.0008272263);
   hSim_qf__2->SetBinContent(81,0.007250396);
   hSim_qf__2->SetBinContent(82,0.0386558);
   hSim_qf__2->SetBinContent(83,0.1264488);
   hSim_qf__2->SetBinContent(84,0.248382);
   hSim_qf__2->SetBinContent(85,0.2772084);
   hSim_qf__2->SetBinContent(86,0.1798293);
   hSim_qf__2->SetBinContent(87,0.06754059);
   hSim_qf__2->SetBinContent(88,0.01534748);
   hSim_qf__2->SetBinContent(89,0.002228645);
   hSim_qf__2->SetBinContent(90,0.003046139);
   hSim_qf__2->SetBinContent(91,0.01185367);
   hSim_qf__2->SetBinContent(92,0.02839819);
   hSim_qf__2->SetBinContent(93,0.0414781);
   hSim_qf__2->SetBinContent(94,0.03596975);
   hSim_qf__2->SetBinContent(95,0.01800434);
   hSim_qf__2->SetBinContent(96,0.005741924);
   hSim_qf__2->SetBinContent(97,0.0010316);
   hSim_qf__2->SetBinContent(98,6.812452e-05);
   hSim_qf__2->SetBinError(3,4.674771e-05);
   hSim_qf__2->SetBinError(4,4.674771e-05);
   hSim_qf__2->SetBinError(5,4.674771e-05);
   hSim_qf__2->SetBinError(6,1.908467e-05);
   hSim_qf__2->SetBinError(7,3.305562e-05);
   hSim_qf__2->SetBinError(8,3.816935e-05);
   hSim_qf__2->SetBinError(9,3.305562e-05);
   hSim_qf__2->SetBinError(10,3.816935e-05);
   hSim_qf__2->SetBinError(11,3.816935e-05);
   hSim_qf__2->SetBinError(12,3.305562e-05);
   hSim_qf__2->SetBinError(13,2.69898e-05);
   hSim_qf__2->SetBinError(14,4.674771e-05);
   hSim_qf__2->SetBinError(15,3.305562e-05);
   hSim_qf__2->SetBinError(16,4.267463e-05);
   hSim_qf__2->SetBinError(17,3.305562e-05);
   hSim_qf__2->SetBinError(18,5.397961e-05);
   hSim_qf__2->SetBinError(19,3.305562e-05);
   hSim_qf__2->SetBinError(20,3.816935e-05);
   hSim_qf__2->SetBinError(21,2.69898e-05);
   hSim_qf__2->SetBinError(22,5.725402e-05);
   hSim_qf__2->SetBinError(23,5.397961e-05);
   hSim_qf__2->SetBinError(24,6.881077e-05);
   hSim_qf__2->SetBinError(25,9.542336e-05);
   hSim_qf__2->SetBinError(26,8.096941e-05);
   hSim_qf__2->SetBinError(27,6.611125e-05);
   hSim_qf__2->SetBinError(28,4.267463e-05);
   hSim_qf__2->SetBinError(29,5.397961e-05);
   hSim_qf__2->SetBinError(30,5.04933e-05);
   hSim_qf__2->SetBinError(31,5.397961e-05);
   hSim_qf__2->SetBinError(32,5.04933e-05);
   hSim_qf__2->SetBinError(33,5.04933e-05);
   hSim_qf__2->SetBinError(34,5.725402e-05);
   hSim_qf__2->SetBinError(35,3.816935e-05);
   hSim_qf__2->SetBinError(36,5.725402e-05);
   hSim_qf__2->SetBinError(37,5.725402e-05);
   hSim_qf__2->SetBinError(38,6.611125e-05);
   hSim_qf__2->SetBinError(39,4.674771e-05);
   hSim_qf__2->SetBinError(40,6.035104e-05);
   hSim_qf__2->SetBinError(41,2.69898e-05);
   hSim_qf__2->SetBinError(42,5.04933e-05);
   hSim_qf__2->SetBinError(43,5.725402e-05);
   hSim_qf__2->SetBinError(44,5.725402e-05);
   hSim_qf__2->SetBinError(45,5.04933e-05);
   hSim_qf__2->SetBinError(46,4.674771e-05);
   hSim_qf__2->SetBinError(47,5.725402e-05);
   hSim_qf__2->SetBinError(48,4.674771e-05);
   hSim_qf__2->SetBinError(49,5.397961e-05);
   hSim_qf__2->SetBinError(50,6.611125e-05);
   hSim_qf__2->SetBinError(51,3.305562e-05);
   hSim_qf__2->SetBinError(52,4.674771e-05);
   hSim_qf__2->SetBinError(53,5.04933e-05);
   hSim_qf__2->SetBinError(54,4.267463e-05);
   hSim_qf__2->SetBinError(55,5.397961e-05);
   hSim_qf__2->SetBinError(56,3.816935e-05);
   hSim_qf__2->SetBinError(57,7.140831e-05);
   hSim_qf__2->SetBinError(58,0.0001191837);
   hSim_qf__2->SetBinError(59,0.0001908467);
   hSim_qf__2->SetBinError(60,0.0002209211);
   hSim_qf__2->SetBinError(61,0.0002073126);
   hSim_qf__2->SetBinError(62,0.0001236828);
   hSim_qf__2->SetBinError(63,5.397961e-05);
   hSim_qf__2->SetBinError(64,6.035104e-05);
   hSim_qf__2->SetBinError(65,3.816935e-05);
   hSim_qf__2->SetBinError(66,4.267463e-05);
   hSim_qf__2->SetBinError(67,7.633869e-05);
   hSim_qf__2->SetBinError(68,9.152688e-05);
   hSim_qf__2->SetBinError(69,7.391462e-05);
   hSim_qf__2->SetBinError(70,8.534925e-05);
   hSim_qf__2->SetBinError(71,4.674771e-05);
   hSim_qf__2->SetBinError(72,4.267463e-05);
   hSim_qf__2->SetBinError(73,3.816935e-05);
   hSim_qf__2->SetBinError(74,5.397961e-05);
   hSim_qf__2->SetBinError(75,5.04933e-05);
   hSim_qf__2->SetBinError(76,5.04933e-05);
   hSim_qf__2->SetBinError(77,3.816935e-05);
   hSim_qf__2->SetBinError(78,4.674771e-05);
   hSim_qf__2->SetBinError(79,6.881077e-05);
   hSim_qf__2->SetBinError(80,0.000175952);
   hSim_qf__2->SetBinError(81,0.0005209102);
   hSim_qf__2->SetBinError(82,0.001202789);
   hSim_qf__2->SetBinError(83,0.002175402);
   hSim_qf__2->SetBinError(84,0.003048892);
   hSim_qf__2->SetBinError(85,0.003220959);
   hSim_qf__2->SetBinError(86,0.002594252);
   hSim_qf__2->SetBinError(87,0.00158988);
   hSim_qf__2->SetBinError(88,0.0007578802);
   hSim_qf__2->SetBinError(89,0.0002888035);
   hSim_qf__2->SetBinError(90,0.0003376423);
   hSim_qf__2->SetBinError(91,0.0006660524);
   hSim_qf__2->SetBinError(92,0.001030926);
   hSim_qf__2->SetBinError(93,0.001245924);
   hSim_qf__2->SetBinError(94,0.001160248);
   hSim_qf__2->SetBinError(95,0.0008208628);
   hSim_qf__2->SetBinError(96,0.0004635651);
   hSim_qf__2->SetBinError(97,0.0001964887);
   hSim_qf__2->SetBinError(98,5.04933e-05);
   hSim_qf__2->SetEntries(100);
   hSim_qf__2->SetStats(0);

   ci = TColor::GetColor("#ff00ff");
   hSim_qf__2->SetLineColor(ci);
   hSim_qf__2->GetXaxis()->SetLabelFont(42);
   hSim_qf__2->GetXaxis()->SetLabelSize(0.035);
   hSim_qf__2->GetXaxis()->SetTitleSize(0.035);
   hSim_qf__2->GetXaxis()->SetTitleFont(42);
   hSim_qf__2->GetYaxis()->SetLabelFont(42);
   hSim_qf__2->GetYaxis()->SetLabelSize(0.035);
   hSim_qf__2->GetYaxis()->SetTitleSize(0.035);
   hSim_qf__2->GetYaxis()->SetTitleOffset(0);
   hSim_qf__2->GetYaxis()->SetTitleFont(42);
   hSim_qf__2->GetZaxis()->SetLabelFont(42);
   hSim_qf__2->GetZaxis()->SetLabelSize(0.035);
   hSim_qf__2->GetZaxis()->SetTitleSize(0.035);
   hSim_qf__2->GetZaxis()->SetTitleFont(42);
   hSim_qf__2->Draw("same HIST");
   
   Double_t _fx1[4] = {
   1438.083,
   1438.083,
   3728.362,
   3728.362};
   Double_t _fy1[4] = {
   1e-05,
   1000000,
   1000000,
   1e-05};
   TGraph *graph = new TGraph(4,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("");

   ci = 1181;
   color = new TColor(ci, 0.6, 0.6, 0.8, " ", 0.3);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,1209.055,3957.39);
   Graph_Graph1->SetMinimum(9e-06);
   Graph_Graph1->SetMaximum(1100000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("f");
   hExp_qf__1->Draw("same HIST");
   hSim_qf__2->Draw("same HIST");

   
   TLegend *leg = new TLegend(0.15,0.7,0.3,0.85,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.04);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hExp_qf","data","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hSim_qf","simulation","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c_measured_spec->Modified();
   c_measured_spec->cd();
   c_measured_spec->SetSelected(c_measured_spec);
}


==> figs/spectrum_thin_ccd_2_bin_five_times_larger.C <==
void spectrum_thin_ccd_2_bin_five_times_large()
{
//=========Macro generated from canvas: c_measured_spec/
//=========  (Tue Jul  7 18:16:24 2020) by ROOT version 6.12/06
   TCanvas *c_measured_spec = new TCanvas("c_measured_spec", "",814,45,700,500);
   c_measured_spec->Range(-188.0227,-5.587371,2092.204,0.2863413);
   c_measured_spec->SetFillColor(0);
   c_measured_spec->SetBorderMode(0);
   c_measured_spec->SetBorderSize(2);
   c_measured_spec->SetLogy();
   c_measured_spec->SetFrameBorderMode(0);
   c_measured_spec->SetFrameBorderMode(0);
   
   TH1F *hSim_qf__1 = new TH1F("hSim_qf__1","",100,40,1864.181);
   hSim_qf__1->SetBinContent(3,5.893841e-05);
   hSim_qf__1->SetBinContent(4,0.0001080538);
   hSim_qf__1->SetBinContent(5,0.0001080538);
   hSim_qf__1->SetBinContent(6,7.858456e-05);
   hSim_qf__1->SetBinContent(7,8.840763e-05);
   hSim_qf__1->SetBinContent(8,8.840763e-05);
   hSim_qf__1->SetBinContent(9,0.0001178768);
   hSim_qf__1->SetBinContent(10,0.000147346);
   hSim_qf__1->SetBinContent(11,0.000137523);
   hSim_qf__1->SetBinContent(12,8.840763e-05);
   hSim_qf__1->SetBinContent(13,0.0001276999);
   hSim_qf__1->SetBinContent(14,0.0001669922);
   hSim_qf__1->SetBinContent(15,5.893841e-05);
   hSim_qf__1->SetBinContent(16,0.0001571691);
   hSim_qf__1->SetBinContent(17,0.0001571691);
   hSim_qf__1->SetBinContent(18,0.0002062845);
   hSim_qf__1->SetBinContent(19,0.0002161075);
   hSim_qf__1->SetBinContent(20,0.0001080538);
   hSim_qf__1->SetBinContent(21,0.000137523);
   hSim_qf__1->SetBinContent(22,0.000147346);
   hSim_qf__1->SetBinContent(23,0.0002062845);
   hSim_qf__1->SetBinContent(24,0.0001571691);
   hSim_qf__1->SetBinContent(25,0.0002357537);
   hSim_qf__1->SetBinContent(26,0.0002062845);
   hSim_qf__1->SetBinContent(27,0.0002946921);
   hSim_qf__1->SetBinContent(28,0.0002062845);
   hSim_qf__1->SetBinContent(29,0.0002455767);
   hSim_qf__1->SetBinContent(30,0.0001964614);
   hSim_qf__1->SetBinContent(31,0.0001768153);
   hSim_qf__1->SetBinContent(32,0.0003241613);
   hSim_qf__1->SetBinContent(33,0.0002062845);
   hSim_qf__1->SetBinContent(34,0.0002062845);
   hSim_qf__1->SetBinContent(35,0.0001571691);
   hSim_qf__1->SetBinContent(36,0.0002357537);
   hSim_qf__1->SetBinContent(37,0.0001669922);
   hSim_qf__1->SetBinContent(38,0.0002357537);
   hSim_qf__1->SetBinContent(39,0.0003143382);
   hSim_qf__1->SetBinContent(40,0.0001571691);
   hSim_qf__1->SetBinContent(41,0.000137523);
   hSim_qf__1->SetBinContent(42,0.000147346);
   hSim_qf__1->SetBinContent(43,0.0001276999);
   hSim_qf__1->SetBinContent(44,0.0001669922);
   hSim_qf__1->SetBinContent(45,0.000147346);
   hSim_qf__1->SetBinContent(46,0.0001276999);
   hSim_qf__1->SetBinContent(47,0.0001768153);
   hSim_qf__1->SetBinContent(48,9.82307e-05);
   hSim_qf__1->SetBinContent(49,3.929228e-05);
   hSim_qf__1->SetBinContent(50,0.000147346);
   hSim_qf__1->SetBinContent(51,0.000147346);
   hSim_qf__1->SetBinContent(52,0.000147346);
   hSim_qf__1->SetBinContent(53,0.000147346);
   hSim_qf__1->SetBinContent(54,0.0002259306);
   hSim_qf__1->SetBinContent(55,0.0001276999);
   hSim_qf__1->SetBinContent(56,0.0001276999);
   hSim_qf__1->SetBinContent(57,0.000147346);
   hSim_qf__1->SetBinContent(58,0.0001866383);
   hSim_qf__1->SetBinContent(59,0.0006679687);
   hSim_qf__1->SetBinContent(60,0.002819221);
   hSim_qf__1->SetBinContent(61,0.001129653);
   hSim_qf__1->SetBinContent(62,0.0002455767);
   hSim_qf__1->SetBinContent(63,8.840763e-05);
   hSim_qf__1->SetBinContent(64,0.0001964614);
   hSim_qf__1->SetBinContent(65,0.0001276999);
   hSim_qf__1->SetBinContent(66,0.0002161075);
   hSim_qf__1->SetBinContent(67,0.0001276999);
   hSim_qf__1->SetBinContent(68,0.0003732766);
   hSim_qf__1->SetBinContent(69,0.0003339844);
   hSim_qf__1->SetBinContent(70,0.000137523);
   hSim_qf__1->SetBinContent(71,7.858456e-05);
   hSim_qf__1->SetBinContent(72,0.0001178768);
   hSim_qf__1->SetBinContent(73,0.0002062845);
   hSim_qf__1->SetBinContent(74,0.0001768153);
   hSim_qf__1->SetBinContent(75,0.0002357537);
   hSim_qf__1->SetBinContent(76,6.876148e-05);
   hSim_qf__1->SetBinContent(77,0.0001964614);
   hSim_qf__1->SetBinContent(78,8.840763e-05);
   hSim_qf__1->SetBinContent(79,0.0001276999);
   hSim_qf__1->SetBinContent(80,0.0001571691);
   hSim_qf__1->SetBinContent(81,0.000284869);
   hSim_qf__1->SetBinContent(82,0.001817268);
   hSim_qf__1->SetBinContent(83,0.04840808);
   hSim_qf__1->SetBinContent(84,0.3381395);
   hSim_qf__1->SetBinContent(85,0.4753285);
   hSim_qf__1->SetBinContent(86,0.1353128);
   hSim_qf__1->SetBinContent(87,0.007445887);
   hSim_qf__1->SetBinContent(88,9.82307e-05);
   hSim_qf__1->SetBinContent(89,5.893841e-05);
   hSim_qf__1->SetBinContent(90,0.000137523);
   hSim_qf__1->SetBinContent(91,0.001827091);
   hSim_qf__1->SetBinContent(92,0.02430227);
   hSim_qf__1->SetBinContent(93,0.07017601);
   hSim_qf__1->SetBinContent(94,0.04616843);
   hSim_qf__1->SetBinContent(95,0.006768095);
   hSim_qf__1->SetBinContent(96,0.0002553998);
   hSim_qf__1->SetBinError(3,0.0001143632);
   hSim_qf__1->SetBinError(4,0.0001548486);
   hSim_qf__1->SetBinError(5,0.0001548486);
   hSim_qf__1->SetBinError(6,0.0001320553);
   hSim_qf__1->SetBinError(7,0.0001400658);
   hSim_qf__1->SetBinError(8,0.0001400658);
   hSim_qf__1->SetBinError(9,0.000161734);
   hSim_qf__1->SetBinError(10,0.0001808242);
   hSim_qf__1->SetBinError(11,0.0001746927);
   hSim_qf__1->SetBinError(12,0.0001400658);
   hSim_qf__1->SetBinError(13,0.0001683381);
   hSim_qf__1->SetBinError(14,0.000192502);
   hSim_qf__1->SetBinError(15,0.0001143632);
   hSim_qf__1->SetBinError(16,0.0001867544);
   hSim_qf__1->SetBinError(17,0.0001867544);
   hSim_qf__1->SetBinError(18,0.000213954);
   hSim_qf__1->SetBinError(19,0.0002189889);
   hSim_qf__1->SetBinError(20,0.0001548486);
   hSim_qf__1->SetBinError(21,0.0001746927);
   hSim_qf__1->SetBinError(22,0.0001808242);
   hSim_qf__1->SetBinError(23,0.000213954);
   hSim_qf__1->SetBinError(24,0.0001867544);
   hSim_qf__1->SetBinError(25,0.0002287265);
   hSim_qf__1->SetBinError(26,0.000213954);
   hSim_qf__1->SetBinError(27,0.000255724);
   hSim_qf__1->SetBinError(28,0.000213954);
   hSim_qf__1->SetBinError(29,0.000233443);
   hSim_qf__1->SetBinError(30,0.0002087977);
   hSim_qf__1->SetBinError(31,0.0001980829);
   hSim_qf__1->SetBinError(32,0.0002682056);
   hSim_qf__1->SetBinError(33,0.000213954);
   hSim_qf__1->SetBinError(34,0.000213954);
   hSim_qf__1->SetBinError(35,0.0001867544);
   hSim_qf__1->SetBinError(36,0.0002287265);
   hSim_qf__1->SetBinError(37,0.000192502);
   hSim_qf__1->SetBinError(38,0.0002287265);
   hSim_qf__1->SetBinError(39,0.0002641106);
   hSim_qf__1->SetBinError(40,0.0001867544);
   hSim_qf__1->SetBinError(41,0.0001746927);
   hSim_qf__1->SetBinError(42,0.0001808242);
   hSim_qf__1->SetBinError(43,0.0001683381);
   hSim_qf__1->SetBinError(44,0.000192502);
   hSim_qf__1->SetBinError(45,0.0001808242);
   hSim_qf__1->SetBinError(46,0.0001683381);
   hSim_qf__1->SetBinError(47,0.0001980829);
   hSim_qf__1->SetBinError(48,0.0001476423);
   hSim_qf__1->SetBinError(49,9.337719e-05);
   hSim_qf__1->SetBinError(50,0.0001808242);
   hSim_qf__1->SetBinError(51,0.0001808242);
   hSim_qf__1->SetBinError(52,0.0001808242);
   hSim_qf__1->SetBinError(53,0.0001808242);
   hSim_qf__1->SetBinError(54,0.0002239106);
   hSim_qf__1->SetBinError(55,0.0001683381);
   hSim_qf__1->SetBinError(56,0.0001683381);
   hSim_qf__1->SetBinError(57,0.0001808242);
   hSim_qf__1->SetBinError(58,0.0002035109);
   hSim_qf__1->SetBinError(59,0.000385004);
   hSim_qf__1->SetBinError(60,0.000790955);
   hSim_qf__1->SetBinError(61,0.0005006794);
   hSim_qf__1->SetBinError(62,0.000233443);
   hSim_qf__1->SetBinError(63,0.0001400658);
   hSim_qf__1->SetBinError(64,0.0002087977);
   hSim_qf__1->SetBinError(65,0.0001683381);
   hSim_qf__1->SetBinError(66,0.0002189889);
   hSim_qf__1->SetBinError(67,0.0001683381);
   hSim_qf__1->SetBinError(68,0.0002878078);
   hSim_qf__1->SetBinError(69,0.0002722389);
   hSim_qf__1->SetBinError(70,0.0001746927);
   hSim_qf__1->SetBinError(71,0.0001320553);
   hSim_qf__1->SetBinError(72,0.000161734);
   hSim_qf__1->SetBinError(73,0.000213954);
   hSim_qf__1->SetBinError(74,0.0001980829);
   hSim_qf__1->SetBinError(75,0.0002287265);
   hSim_qf__1->SetBinError(76,0.0001235264);
   hSim_qf__1->SetBinError(77,0.0002087977);
   hSim_qf__1->SetBinError(78,0.0001400658);
   hSim_qf__1->SetBinError(79,0.0001683381);
   hSim_qf__1->SetBinError(80,0.0001867544);
   hSim_qf__1->SetBinError(81,0.0002514258);
   hSim_qf__1->SetBinError(82,0.0006350335);
   hSim_qf__1->SetBinError(83,0.003277526);
   hSim_qf__1->SetBinError(84,0.008662339);
   hSim_qf__1->SetBinError(85,0.01027032);
   hSim_qf__1->SetBinError(86,0.005479698);
   hSim_qf__1->SetBinError(87,0.001285421);
   hSim_qf__1->SetBinError(88,0.0001476423);
   hSim_qf__1->SetBinError(89,0.0001143632);
   hSim_qf__1->SetBinError(90,0.0001746927);
   hSim_qf__1->SetBinError(91,0.0006367475);
   hSim_qf__1->SetBinError(92,0.002322259);
   hSim_qf__1->SetBinError(93,0.003946222);
   hSim_qf__1->SetBinError(94,0.003200809);
   hSim_qf__1->SetBinError(95,0.00122552);
   hSim_qf__1->SetBinError(96,0.0002380661);
   hSim_qf__1->SetMinimum(1e-05);
   hSim_qf__1->SetMaximum(0.5);
   hSim_qf__1->SetEntries(100);
   hSim_qf__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   hSim_qf__1->SetLineColor(ci);
   hSim_qf__1->GetXaxis()->SetTitle("q_{f} (e-)");
   hSim_qf__1->GetXaxis()->SetLabelFont(42);
   hSim_qf__1->GetXaxis()->SetLabelSize(0.035);
   hSim_qf__1->GetXaxis()->SetTitleSize(0.035);
   hSim_qf__1->GetXaxis()->SetTitleFont(42);
   hSim_qf__1->GetYaxis()->SetTitle("event spectrum");
   hSim_qf__1->GetYaxis()->SetLabelFont(42);
   hSim_qf__1->GetYaxis()->SetLabelSize(0.035);
   hSim_qf__1->GetYaxis()->SetTitleSize(0.035);
   hSim_qf__1->GetYaxis()->SetTitleOffset(0);
   hSim_qf__1->GetYaxis()->SetTitleFont(42);
   hSim_qf__1->GetZaxis()->SetLabelFont(42);
   hSim_qf__1->GetZaxis()->SetLabelSize(0.035);
   hSim_qf__1->GetZaxis()->SetTitleSize(0.035);
   hSim_qf__1->GetZaxis()->SetTitleFont(42);
   hSim_qf__1->Draw("HIST");
   
   TH1F *hExp_qf__2 = new TH1F("hExp_qf__2","hExp_qf",100,40,1864.181);
   hExp_qf__2->SetBinContent(3,0.0004438175);
   hExp_qf__2->SetBinContent(6,0.0004438175);
   hExp_qf__2->SetBinContent(13,0.0002219087);
   hExp_qf__2->SetBinContent(14,0.0004438175);
   hExp_qf__2->SetBinContent(16,0.0002219087);
   hExp_qf__2->SetBinContent(17,0.0002219087);
   hExp_qf__2->SetBinContent(18,0.0002219087);
   hExp_qf__2->SetBinContent(19,0.0004438175);
   hExp_qf__2->SetBinContent(20,0.0004438175);
   hExp_qf__2->SetBinContent(22,0.0006657262);
   hExp_qf__2->SetBinContent(23,0.0002219087);
   hExp_qf__2->SetBinContent(25,0.0006657262);
   hExp_qf__2->SetBinContent(26,0.0004438175);
   hExp_qf__2->SetBinContent(27,0.0002219087);
   hExp_qf__2->SetBinContent(29,0.0002219087);
   hExp_qf__2->SetBinContent(30,0.0002219087);
   hExp_qf__2->SetBinContent(31,0.0002219087);
   hExp_qf__2->SetBinContent(32,0.0002219087);
   hExp_qf__2->SetBinContent(33,0.0002219087);
   hExp_qf__2->SetBinContent(34,0.0002219087);
   hExp_qf__2->SetBinContent(35,0.0002219087);
   hExp_qf__2->SetBinContent(36,0.0002219087);
   hExp_qf__2->SetBinContent(37,0.0004438175);
   hExp_qf__2->SetBinContent(38,0.0002219087);
   hExp_qf__2->SetBinContent(39,0.0002219087);
   hExp_qf__2->SetBinContent(40,0.0004438175);
   hExp_qf__2->SetBinContent(41,0.0002219087);
   hExp_qf__2->SetBinContent(42,0.0002219087);
   hExp_qf__2->SetBinContent(43,0.0004438175);
   hExp_qf__2->SetBinContent(44,0.0002219087);
   hExp_qf__2->SetBinContent(45,0.0004438175);
   hExp_qf__2->SetBinContent(46,0.0002219087);
   hExp_qf__2->SetBinContent(47,0.0004438175);
   hExp_qf__2->SetBinContent(48,0.0004438175);
   hExp_qf__2->SetBinContent(49,0.0002219087);
   hExp_qf__2->SetBinContent(50,0.0004438175);
   hExp_qf__2->SetBinContent(51,0.0002219087);
   hExp_qf__2->SetBinContent(52,0.0004438175);
   hExp_qf__2->SetBinContent(53,0.0006657262);
   hExp_qf__2->SetBinContent(54,0.0004438175);
   hExp_qf__2->SetBinContent(55,0.0002219087);
   hExp_qf__2->SetBinContent(56,0.0006657262);
   hExp_qf__2->SetBinContent(57,0.001331452);
   hExp_qf__2->SetBinContent(58,0.0004438175);
   hExp_qf__2->SetBinContent(59,0.001997179);
   hExp_qf__2->SetBinContent(60,0.002884814);
   hExp_qf__2->SetBinContent(61,0.001331452);
   hExp_qf__2->SetBinContent(62,0.0002219087);
   hExp_qf__2->SetBinContent(63,0.001109544);
   hExp_qf__2->SetBinContent(64,0.0006657262);
   hExp_qf__2->SetBinContent(65,0.0008876349);
   hExp_qf__2->SetBinContent(66,0.0006657262);
   hExp_qf__2->SetBinContent(67,0.0004438175);
   hExp_qf__2->SetBinContent(68,0.001109544);
   hExp_qf__2->SetBinContent(69,0.001109544);
   hExp_qf__2->SetBinContent(70,0.0006657262);
   hExp_qf__2->SetBinContent(71,0.0006657262);
   hExp_qf__2->SetBinContent(72,0.001331452);
   hExp_qf__2->SetBinContent(74,0.0004438175);
   hExp_qf__2->SetBinContent(75,0.001109544);
   hExp_qf__2->SetBinContent(76,0.0004438175);
   hExp_qf__2->SetBinContent(77,0.001331452);
   hExp_qf__2->SetBinContent(78,0.0008876349);
   hExp_qf__2->SetBinContent(79,0.00177527);
   hExp_qf__2->SetBinContent(80,0.001553361);
   hExp_qf__2->SetBinContent(81,0.002440996);
   hExp_qf__2->SetBinContent(82,0.005547718);
   hExp_qf__2->SetBinContent(83,0.04216266);
   hExp_qf__2->SetBinContent(84,0.2935852);
   hExp_qf__2->SetBinContent(85,0.4753285);
   hExp_qf__2->SetBinContent(86,0.1708697);
   hExp_qf__2->SetBinContent(87,0.01508979);
   hExp_qf__2->SetBinContent(88,0.001331452);
   hExp_qf__2->SetBinContent(89,0.00177527);
   hExp_qf__2->SetBinContent(90,0.001997179);
   hExp_qf__2->SetBinContent(91,0.004660083);
   hExp_qf__2->SetBinContent(92,0.0255195);
   hExp_qf__2->SetBinContent(93,0.07411752);
   hExp_qf__2->SetBinContent(94,0.04970755);
   hExp_qf__2->SetBinContent(95,0.006435353);
   hExp_qf__2->SetBinContent(96,0.0006657262);
   hExp_qf__2->SetBinContent(98,0.0002219087);
   hExp_qf__2->SetBinError(3,0.0003138263);
   hExp_qf__2->SetBinError(6,0.0003138263);
   hExp_qf__2->SetBinError(13,0.0002219087);
   hExp_qf__2->SetBinError(14,0.0003138263);
   hExp_qf__2->SetBinError(16,0.0002219087);
   hExp_qf__2->SetBinError(17,0.0002219087);
   hExp_qf__2->SetBinError(18,0.0002219087);
   hExp_qf__2->SetBinError(19,0.0003138263);
   hExp_qf__2->SetBinError(20,0.0003138263);
   hExp_qf__2->SetBinError(22,0.0003843572);
   hExp_qf__2->SetBinError(23,0.0002219087);
   hExp_qf__2->SetBinError(25,0.0003843572);
   hExp_qf__2->SetBinError(26,0.0003138263);
   hExp_qf__2->SetBinError(27,0.0002219087);
   hExp_qf__2->SetBinError(29,0.0002219087);
   hExp_qf__2->SetBinError(30,0.0002219087);
   hExp_qf__2->SetBinError(31,0.0002219087);
   hExp_qf__2->SetBinError(32,0.0002219087);
   hExp_qf__2->SetBinError(33,0.0002219087);
   hExp_qf__2->SetBinError(34,0.0002219087);
   hExp_qf__2->SetBinError(35,0.0002219087);
   hExp_qf__2->SetBinError(36,0.0002219087);
   hExp_qf__2->SetBinError(37,0.0003138263);
   hExp_qf__2->SetBinError(38,0.0002219087);
   hExp_qf__2->SetBinError(39,0.0002219087);
   hExp_qf__2->SetBinError(40,0.0003138263);
   hExp_qf__2->SetBinError(41,0.0002219087);
   hExp_qf__2->SetBinError(42,0.0002219087);
   hExp_qf__2->SetBinError(43,0.0003138263);
   hExp_qf__2->SetBinError(44,0.0002219087);
   hExp_qf__2->SetBinError(45,0.0003138263);
   hExp_qf__2->SetBinError(46,0.0002219087);
   hExp_qf__2->SetBinError(47,0.0003138263);
   hExp_qf__2->SetBinError(48,0.0003138263);
   hExp_qf__2->SetBinError(49,0.0002219087);
   hExp_qf__2->SetBinError(50,0.0003138263);
   hExp_qf__2->SetBinError(51,0.0002219087);
   hExp_qf__2->SetBinError(52,0.0003138263);
   hExp_qf__2->SetBinError(53,0.0003843572);
   hExp_qf__2->SetBinError(54,0.0003138263);
   hExp_qf__2->SetBinError(55,0.0002219087);
   hExp_qf__2->SetBinError(56,0.0003843572);
   hExp_qf__2->SetBinError(57,0.0005435632);
   hExp_qf__2->SetBinError(58,0.0003138263);
   hExp_qf__2->SetBinError(59,0.0006657262);
   hExp_qf__2->SetBinError(60,0.0008001033);
   hExp_qf__2->SetBinError(61,0.0005435632);
   hExp_qf__2->SetBinError(62,0.0002219087);
   hExp_qf__2->SetBinError(63,0.000496203);
   hExp_qf__2->SetBinError(64,0.0003843572);
   hExp_qf__2->SetBinError(65,0.0004438175);
   hExp_qf__2->SetBinError(66,0.0003843572);
   hExp_qf__2->SetBinError(67,0.0003138263);
   hExp_qf__2->SetBinError(68,0.000496203);
   hExp_qf__2->SetBinError(69,0.000496203);
   hExp_qf__2->SetBinError(70,0.0003843572);
   hExp_qf__2->SetBinError(71,0.0003843572);
   hExp_qf__2->SetBinError(72,0.0005435632);
   hExp_qf__2->SetBinError(74,0.0003138263);
   hExp_qf__2->SetBinError(75,0.000496203);
   hExp_qf__2->SetBinError(76,0.0003138263);
   hExp_qf__2->SetBinError(77,0.0005435632);
   hExp_qf__2->SetBinError(78,0.0004438175);
   hExp_qf__2->SetBinError(79,0.0006276527);
   hExp_qf__2->SetBinError(80,0.0005871153);
   hExp_qf__2->SetBinError(81,0.000735988);
   hExp_qf__2->SetBinError(82,0.001109544);
   hExp_qf__2->SetBinError(83,0.003058801);
   hExp_qf__2->SetBinError(84,0.008071501);
   hExp_qf__2->SetBinError(85,0.01027032);
   hExp_qf__2->SetBinError(86,0.006157717);
   hExp_qf__2->SetBinError(87,0.001829906);
   hExp_qf__2->SetBinError(88,0.0005435632);
   hExp_qf__2->SetBinError(89,0.0006276527);
   hExp_qf__2->SetBinError(90,0.0006657262);
   hExp_qf__2->SetBinError(91,0.001016914);
   hExp_qf__2->SetBinError(92,0.002379706);
   hExp_qf__2->SetBinError(93,0.00405553);
   hExp_qf__2->SetBinError(94,0.003321226);
   hExp_qf__2->SetBinError(95,0.001195015);
   hExp_qf__2->SetBinError(96,0.0003843572);
   hExp_qf__2->SetBinError(98,0.0002219087);
   hExp_qf__2->SetEntries(100);
   hExp_qf__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   hExp_qf__2->SetLineColor(ci);
   hExp_qf__2->GetXaxis()->SetLabelFont(42);
   hExp_qf__2->GetXaxis()->SetLabelSize(0.035);
   hExp_qf__2->GetXaxis()->SetTitleSize(0.035);
   hExp_qf__2->GetXaxis()->SetTitleFont(42);
   hExp_qf__2->GetYaxis()->SetLabelFont(42);
   hExp_qf__2->GetYaxis()->SetLabelSize(0.035);
   hExp_qf__2->GetYaxis()->SetTitleSize(0.035);
   hExp_qf__2->GetYaxis()->SetTitleOffset(0);
   hExp_qf__2->GetYaxis()->SetTitleFont(42);
   hExp_qf__2->GetZaxis()->SetLabelFont(42);
   hExp_qf__2->GetZaxis()->SetLabelSize(0.035);
   hExp_qf__2->GetZaxis()->SetTitleSize(0.035);
   hExp_qf__2->GetZaxis()->SetTitleFont(42);
   hExp_qf__2->Draw("same HIST");
   
   Double_t _fx1[4] = {
   5400,
   5400,
   14000,
   14000};
   Double_t _fy1[4] = {
   1e-05,
   1000000,
   1000000,
   1e-05};
   TGraph *graph = new TGraph(4,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("");

   ci = 1179;
   color = new TColor(ci, 0.6, 0.6, 0.8, " ", 0.3);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,4540,14860);
   Graph_Graph1->SetMinimum(9e-06);
   Graph_Graph1->SetMaximum(1100000);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("f");


   
   Double_t _fx2[4] = {
   1438.083,
   1438.083,
   3728.362,
   3728.362};
   Double_t _fy2[4] = {
   1e-05,
   1000000,
   1000000,
   1e-05};
   graph = new TGraph(4,_fx2,_fy2);
   graph->SetName("");
   graph->SetTitle("");

   ci = 1181;
   color = new TColor(ci, 0.6, 0.6, 0.8, " ", 0.3);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","",100,1209.055,3957.39);
   Graph_Graph2->SetMinimum(9e-06);
   Graph_Graph2->SetMaximum(1100000);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("f");
   hSim_qf__1->Draw("HIST same");
   hExp_qf__2->Draw("same HIST");


   TGraph *gLine = new TGraph();
   gLine->SetPoint(0,0,0.00187841);
   gLine->SetPoint(1,5.4*1000/3.75,0.00187841);
   gLine->SetLineStyle(1);
   gLine->SetLineWidth(3);
   gLine->Draw("pl");

   TLegend *leg = new TLegend(0.15,0.7,0.3,0.85,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.04);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hExp_qf","data","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("hSim_qf","simulation","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c_measured_spec->Modified();
   c_measured_spec->cd();
   c_measured_spec->SetSelected(c_measured_spec);
}

